Theoretical insights for Improving the Schottky-barrier Height at the Ga$_2$O$_3$/Pt Interface

In this work we study the Schottky barrier height (SBH) at the junction between $\beta$-Ga$_2$O$_3$ and platinum, a system of great importance for the next generation of high-power and high-temperature electronic devices. Specifically, we obtain interfacial atomic structures at different orientations using our structure matching algorithm and compute their SBH using electronic structure calculations based on hybrid density functional theory. The orientation and strain of platinum are found to have little impact on the barrier height. In contrast, we find that decomposed water (H.OH), which could be present at the interface from Ga$_2$O$_3$ substrate preparation, has a strong influence on the SBH, in particular in the ($\overline{2}$01) orientation. The SBH can range from $\sim$2 eV for the pristine interface to nearly zero for the full H.OH coverage. This result suggests that SBH of $\sim$2~eV can be achieved for the Ga$_2$O$_3$($\overline{2}$01)/Pt junction using the substrate preparation methods that can reduce the amount of adsorbed water at the interface.

==> anc/POSCAR_man_Fig4A.vasp <==
                                        
   1.00000000000000     
    -0.6161254016930751    2.9942238480050558    0.0000000000000000
    -6.9353062468672819   -2.9967080821493863    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   64.4799439619421122
   Ga   O    H.75    Pt
    23    36     4    18
Selective dynamics
Direct
  0.1095808310216526  0.2359548027579379  0.5587402932743615   T   T   T
  0.1006322266466029  0.2203370881652376  0.6156921213721347   T   T   T
  0.4458111378145020  0.9090618835063182  0.5869577448804364   T   T   T
  0.7693615815742376  0.5564331093455337  0.5889086330334123   T   T   T
  0.8764150062956375  0.7677409630575696  0.4840488191330792   T   T   T
  0.8728455039558725  0.7619840470977337  0.5417348668074951   T   T   T
  0.2167918150149504  0.4493330849477033  0.5131378768919603   T   T   T
  0.6445596928636661  0.3014636197555163  0.4095351131808940   T   T   T
  0.6416294243286274  0.2972405634655217  0.4676477034353255   T   T   T
  0.9855573556752759  0.9846581407234467  0.4387542086671061   T   T   T
  0.3006100087831385  0.6140630493057486  0.4384903374033797   T   T   T
  0.4133495758209520  0.8354827886752005  0.3350345801645176   T   T   T
  0.4102902052479180  0.8313234181940388  0.3932321675748369   T   T   T
  0.7542416009775579  0.5187813835034092  0.3642861274496454   T   T   T
  0.1787083082940271  0.3650693836641707  0.3187876969229819   T   T   T
  0.8374840788616993  0.6813137245340144  0.2895610997238833   T   T   T
  0.9481787059119355  0.8967567944579500  0.2443196839391106   T   T   T
  0.2885066225831778  0.5856674648101787  0.2154222838501170   T   T   T
  0.5327672093953950  0.0808326354247768  0.5130501910391345   T   T   T
  0.5229201695542542  0.0529365340808283  0.2897637298848750   T   T   T
  0.6080241848239751  0.2181982082037592  0.2146035724220781   T   T   T
  0.0692327727496576  0.1479870426752470  0.3640161827679762   T   T   T
  0.1811178991041800  0.3690483159662108  0.2604499492353511   T   T   T
  0.5489097160368601  0.1152611869983957  0.5671863703279882   T   T   T
  0.8813211000160095  0.7800917690704878  0.5709873489355886   T   T   T
  0.6674865050633301  0.3529817942289739  0.6086785866442455   T   T   T
  0.2183888810686838  0.4543288188763910  0.5730639229858667   T   T   T
  0.3315808942131895  0.6815706642837611  0.6049513255479155   T   T   T
  0.3176021645709852  0.6507225271589903  0.4933681011230746   T   T   T
  0.6515712087141239  0.3182353266105196  0.4969029543926737   T   T   T
  0.7599751869478908  0.5357174379703693  0.5295787421022737   T   T   T
  0.4314578101096131  0.8785938407177980  0.5326819693398761   T   T   T
  0.9887459358054258  0.9927816987663363  0.4967663064924679   T   T   T
  0.0985869408172064  0.2131651444560418  0.5292504907783808   T   T   T
  0.4198222126216535  0.8521765011862215  0.4225137388577096   T   T   T
  0.2004742809337117  0.4142447533871731  0.4584438781241005   T   T   T
  0.7568541675478855  0.5265239658334764  0.4222559439517894   T   T   T
  0.8664782161321440  0.7465761243957090  0.4547761716093035   T   T   T
  0.8547109027699165  0.7188855142351187  0.3443503849614160   T   T   T
  0.1884024771038710  0.3861779259762699  0.3480669898467994   T   T   T
  0.2979592082986571  0.6062185598667114  0.3805506062439576   T   T   T
  0.9690288048403133  0.9481683077983476  0.3839876561754423   T   T   T
  0.9573325134283834  0.9199670438780458  0.2734884271049154   T   T   T
  0.7374252810957458  0.4818497896280078  0.3095867723460586   T   T   T
  0.2930875565244193  0.5925967785514317  0.2735315110116616   T   T   T
  0.4038855256763370  0.8147991846244196  0.3057671695043211   T   T   T
  0.3953878522695007  0.7907757045390085  0.1956940179830724   F   F   F
  0.8334825102768519  0.6700558556475471  0.2322170905294243   T   T   T
  0.9963436157902308  0.0098067416773873  0.6011095704106566   T   T   T
  0.5292897561083549  0.0720998466010627  0.4550050021998047   T   T   T
  0.5255111831786792  0.0605370192791810  0.3477649071026576   T   T   T
  0.6349486807824150  0.2805082430771435  0.3802799564945261   T   T   T
  0.6212485555751428  0.2498383099145371  0.2695059045382635   T   T   T
  0.7285294233369655  0.4570588466739665  0.1998198216610589   F   F   F
  0.5036536594213388  0.0071555246214174  0.2337644687298734   T   T   T
  0.0859183606412373  0.1847870443600073  0.4188338728515077   T   T   T
  0.0665786848788912  0.1403617178731551  0.3060032461665827   T   T   T
  0.0670348388176336  0.1340696776352743  0.1990146342181021   F   F   F
  0.1708181246427714  0.3464554811528444  0.2313843490933110   T   T   T
  0.7271164378025574  0.4426744992167500  0.1843399178226193   T   T   T
  0.6842329533758189  0.7807169735724528  0.1884788203685090   T   T   T
  0.4702100953353821  0.8944489820194690  0.2060365890815774   T   T   T
  0.0367207955695008  0.0184878524285637  0.1909856961225600   T   T   T
  0.6740557949741870  0.3751226944123758  0.6461370472101606   T   T   T
  0.9974219574041712  0.0239276253477527  0.6469262322017642   T   T   T
  0.3387389083641992  0.7027795412610658  0.6411119142142212   T   T   T
  0.5504938777613546  0.1245893722269003  0.6797182556880657   T   T   T
  0.8783854234567983  0.7725183365645876  0.6775652150328497   T   T   T
  0.2170499092178844  0.4549729062641319  0.6796077961268452   T   T   T
  0.4319522699524896  0.8821836839555530  0.7116195069829487   T   T   T
  0.7668663587587190  0.5536833177848166  0.7127680885379988   T   T   T
  0.0988121352516345  0.2196516782254960  0.7128129240517609   T   T   T
  0.3184360337982142  0.6582759059559109  0.7459822520404913   T   T   T
  0.6504497763798014  0.3233990763141037  0.7461515739328775   T   T   T
  0.9838251080226428  0.9881003044153260  0.7456745255159589   T   T   T
  0.2026527593361394  0.4273074451558330  0.7792389233528141   T   T   T
  0.5359026995393350  0.0920104783590574  0.7789456406386677   T   T   T
  0.8694452700753601  0.7595454725385622  0.7791680108893146   T   T   T
  0.0886018706555163  0.1935898975157215  0.8126002827165095   T   T   T
  0.4220001218515179  0.8618822626051923  0.8127791589286701   T   T   T
  0.7545169656321278  0.5282774764712670  0.8128554362364042   T   T   T
 

==> anc/POSCAR_man_Fig4B.vasp <==
unknown system                          
   1.00000000000000     
    -0.0000000000000294   -9.1732555116417132    0.0000000000000000
     5.8266254120194088    0.0000000000000187    0.0000000000000000
     0.0000000000000000    0.0000000000000000   49.2077082919882187
   Ga   O    Pt   H1.5    H.5 
    36    54    32     3     3
Selective dynamics
Direct
  0.8334631004372497  0.5249601885143278  0.5561101776036921   T   T   T
  0.9991968925991657  0.0300595671274024  0.5724808082198294   T   T   T
  0.1672573728604618  0.5284844099471471  0.5566841886170764   T   T   T
  0.3348250830593855  0.0278120747650092  0.5715405214530094   T   T   T
  0.3332501041170346  0.5384253058697084  0.4940638851849286   T   T   T
  0.5003687956385789  0.5233028597081599  0.5561083854445315   T   T   T
  0.6668996763026982  0.0228859785469666  0.5713221989743218   T   T   T
  0.6671422308771113  0.5388092376309785  0.4940168078856786   T   T   T
  0.0005710031494743  0.5382970251505697  0.4941229291207776   T   T   T
  0.8347488677026149  0.0241627522339485  0.5109355437594587   T   T   T
  0.1663395037720434  0.0244677663937622  0.5107453548176366   T   T   T
  0.4999629253144562  0.0238041208595021  0.5105388165136944   T   T   T
  0.0002559454681830  0.7722533280506028  0.4308801722874875   T   T   T
  0.1668635017410764  0.2597394455271171  0.4482104204014021   T   T   T
  0.3335538129769731  0.7724598405077572  0.4308776992175183   T   T   T
  0.5001557803303314  0.2598056454409985  0.4482446631321437   T   T   T
  0.5002223004531814  0.7859525496421114  0.3691929008463219   T   T   T
  0.6669633966509849  0.7726276443015436  0.4308981402506760   T   T   T
  0.8337706712974935  0.2595345158897686  0.4482902177257344   T   T   T
  0.8335193282545674  0.7859684229747188  0.3691869013677334   T   T   T
  0.1668583563873298  0.7860057097772497  0.3691846147711431   T   T   T
  0.0001560501684708  0.2717783310962432  0.3867272812956699   T   T   T
  0.3336042491401514  0.2718225781554295  0.3867261016301953   T   T   T
  0.6669287640714998  0.2718213479016143  0.3867388379364911   T   T   T
  0.1667601754621089  0.0175713746708155  0.3059685736682241   T   T   T
  0.3334688706036744  0.5038691683585057  0.3238634271585070   T   T   T
  0.5000897776994080  0.0175471800403812  0.3059665312458009   T   T   T
  0.6667908062448831  0.5038571279337702  0.3238640662295325   T   T   T
  0.6666533333333362  0.0292102729999968  0.2440902556956104   F   F   F
  0.8334303630002893  0.0175460550330371  0.3059659717157075   T   T   T
  0.0001215457267350  0.5038483523349129  0.3238643152550367   T   T   T
  0.9999866666666648  0.0292102729999968  0.2440902556956104   F   F   F
  0.3333200000000005  0.0292102729999968  0.2440902556956104   F   F   F
  0.1667363279006651  0.5160152951314529  0.2625234005171535   T   T   T
  0.5000593873011141  0.5160125111265330  0.2625229495870300   T   T   T
  0.8334193063445667  0.5160133637929292  0.2625237241618876   T   T   T
  0.8343578060913828  0.7472712642640502  0.4924943592977442   T   T   T
  0.8337271893818681  0.8050118945560953  0.5750181065382378   T   T   T
  0.8312673859160000  0.2465032730061694  0.5754634511365353   T   T   T
  0.8343093653210758  0.2967367874432796  0.4901931178872374   T   T   T
  0.1667731434368491  0.7476670508173342  0.4923301040329733   T   T   T
  0.1677526105086073  0.8099885028705671  0.5760619336711912   T   T   T
  0.3326663042144204  0.5223222181257867  0.5346657658746068   T   T   T
  0.1687476354621893  0.2522287731568440  0.5767930453823169   T   T   T
  0.1667707052284157  0.2970910858682529  0.4900849793096071   T   T   T
  0.4998862103115513  0.7467235883810446  0.4922559727207201   T   T   T
  0.4995595939286446  0.8030644078154268  0.5750826667991973   T   T   T
  0.6668028079403214  0.5205325141322703  0.5343831222260391   T   T   T
  0.5012672163906515  0.2438416423746972  0.5754776939624477   T   T   T
  0.4998634050729933  0.2970928328431057  0.4900624067163122   T   T   T
  0.0016058812165554  0.5229997367465629  0.5347795272616338   T   T   T
  0.3332350639450823  0.0312491242110653  0.5318942524835606   T   T   T
  0.6666299249749201  0.0290819872889756  0.5316971149513776   T   T   T
  0.0012057160625076  0.0322000860804295  0.5323959921765180   T   T   T
  0.0001775463806482  0.9952619897830388  0.3681064251802724   T   T   T
  0.0003295044497804  0.0488987619051997  0.4496122787022188   T   T   T
  0.0002715226144758  0.5010063885279337  0.4520899135078409   T   T   T
  0.0001339199561841  0.5422803390660320  0.3654670892719025   T   T   T
  0.3335941045108228  0.9952449254043998  0.3681211434152658   T   T   T
  0.3335443233386073  0.0490762954679482  0.4496124486091091   T   T   T
  0.5003071094696239  0.7635939600567454  0.4094881108229416   T   T   T
  0.3333917963168389  0.5010715430303421  0.4520704441954280   T   T   T
  0.3335493884980352  0.5423071173274465  0.3654688921049285   T   T   T
  0.6668630933927275  0.9952817941683278  0.3681202818093965   T   T   T
  0.6669173990104227  0.0491945742307394  0.4496616349146692   T   T   T
  0.8335590163229938  0.7636284933361850  0.4094742973937429   T   T   T
  0.6672206695325755  0.5012691354788288  0.4521537991839963   T   T   T
  0.6668424472061432  0.5422766176121812  0.3654716240531357   T   T   T
  0.1669019513957366  0.7635975137686657  0.4094595824130280   T   T   T
  0.5002596631219802  0.2807560075491935  0.4081071183795899   T   T   T
  0.8335512512914107  0.2806061540727356  0.4081133160013195   T   T   T
  0.1668847615255658  0.2806204818223250  0.4080719693304644   T   T   T
  0.1666914022913772  0.2427277160639605  0.2433430574735951   T   T   T
  0.1667933620704432  0.2937416901234684  0.3248450191562782   T   T   T
  0.1668240458818815  0.7476956405256630  0.3275495796467069   T   T   T
  0.1666533333333362  0.7867521920000016  0.2408304411421867   F   F   F
  0.5000184495509288  0.2427266788455924  0.2433410521492902   T   T   T
  0.5001217159314493  0.2937287382427982  0.3248422079520026   T   T   T
  0.6667554263119584  0.0087306450251319  0.2845035699751648   T   T   T
  0.5001650467386582  0.7476820421806067  0.3275487945508004   T   T   T
  0.4999866666666648  0.7867521920000016  0.2408304411421867   F   F   F
  0.8333583291339011  0.2427254495603393  0.2433420598217069   T   T   T
  0.8334513539679023  0.2937206249008000  0.3248423015377995   T   T   T
  0.0000975833951955  0.0087374972747156  0.2845054947169956   T   T   T
  0.8334639493191389  0.7476718556693882  0.3275464023326009   T   T   T
  0.8333200000000005  0.7867521920000016  0.2408304411421867   F   F   F
  0.3334116436601775  0.0087355680345738  0.2845049103435713   T   T   T
  0.6667427988417742  0.5276342877865474  0.2837785013295360   T   T   T
  0.0000821737196048  0.5276347132160524  0.2837843097695796   T   T   T
  0.3334044225830581  0.5276369140949200  0.2837824464610463   T   T   T
  0.1909491744873648  0.3607186529533024  0.6324915404794709   T   T   T
  0.6922544646397881  0.3607466047393615  0.6343274086737054   T   T   T
  0.9398278683257359  0.6106605691705411  0.6341777638006150   T   T   T
  0.9422974560035726  0.1087575271541752  0.6328829136511516   T   T   T
  0.6916529117903849  0.8651292429995436  0.6336851358226596   T   T   T
  0.1917352442854749  0.8557036923071450  0.6324608252427382   T   T   T
  0.4411966037845687  0.1114608635244707  0.6328780059928221   T   T   T
  0.4433388098391333  0.6104556944026029  0.6334963108125180   T   T   T
  0.3682589717415823  0.3632696174210750  0.6799557288395306   T   T   T
  0.8687048103434449  0.3620378852391326  0.6810183307941458   T   T   T
  0.1189093390171863  0.6117699468682432  0.6801560735639356   T   T   T
  0.1181498396206848  0.1119027928882588  0.6797676136717570   T   T   T
  0.8683322967944704  0.8632213876067851  0.6809240185832479   T   T   T
  0.3679779410041348  0.8641275967239892  0.6798324694162474   T   T   T
  0.6179914734456915  0.1127072951799022  0.6808354155467384   T   T   T
  0.6187395168069827  0.6132033582685494  0.6809056531527631   T   T   T
  0.5448681904555386  0.3638975639973623  0.7270131045482913   T   T   T
  0.0455011211230953  0.3641850645293019  0.7268098017828990   T   T   T
  0.2954043162791464  0.6149016765458839  0.7264889988319041   T   T   T
  0.2951491241443094  0.1147752165647375  0.7263423416234218   T   T   T
  0.0456637674692004  0.8642965168667729  0.7267795689534395   T   T   T
  0.5447759776373573  0.8645614143242426  0.7268786297858725   T   T   T
  0.7952950004796548  0.1142137257293498  0.7273067763253493   T   T   T
  0.7950036301439596  0.6147087481594511  0.7274854102625170   T   T   T
  0.7219045761483329  0.3652025749444618  0.7742871688700887   T   T   T
  0.2221845165206489  0.3654823465632475  0.7736061598369020   T   T   T
  0.4718771972938214  0.6161303486503300  0.7738070656778575   T   T   T
  0.4718340018789107  0.1151239155885975  0.7738503560892411   T   T   T
  0.2220481407923387  0.8662894691256469  0.7736171619987289   T   T   T
  0.7220014470212419  0.8662626804366340  0.7742902522360353   T   T   T
  0.9723354118536491  0.1157357672046402  0.7740703590366209   T   T   T
  0.9722961956483474  0.6158052335674356  0.7740924216324387   T   T   T
  0.6666950784504309  0.0171407751988326  0.2097526765743538   T   T   T
  0.0000288247751854  0.0171393804938660  0.2097529066644981   T   T   T
  0.3333574968073947  0.0171390696785423  0.2097529534543838   T   T   T
  0.1666957869484236  0.7419285635438371  0.2197821665050341   T   T   T
  0.5000281205190049  0.7419316489192980  0.2197819185500478   T   T   T
  0.8333642941319113  0.7419273611386785  0.2197820338048331   T   T   T
 

==> anc/POSCAR_man_Fig5.vasp <==
unknown system                          
   1.00000000000000     
    -0.6161254016930751    2.9942238480050558    0.0000000000000000
    -6.9353062468672819   -2.9967080821493863    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   64.4799439619421122
   Ga   O    H.75    H    Pt
    23    37     4     2    18
Selective dynamics
Direct
  0.1304662817357070  0.2046529749668409  0.6181404732912981   T   T   T
  0.4715697279724083  0.8977827376602718  0.5877549682409295   T   T   T
  0.7823929754756094  0.5151175531316170  0.5878923904247344   T   T   T
  0.1270661618616131  0.2088218656635732  0.5583102243768181   T   T   T
  0.8895177832672303  0.7410415922326266  0.5425022042268921   T   T   T
  0.2325874402640977  0.4297066251968502  0.5133579187078183   T   T   T
  0.5471385857524780  0.0581570665551183  0.5129944697564071   T   T   T
  0.8901918543084690  0.7465648385557557  0.4840979001510988   T   T   T
  0.6538532224833560  0.2800079765035974  0.4677872164885031   T   T   T
  0.9967888574528416  0.9679426618145257  0.4389017276339331   T   T   T
  0.3114469021991439  0.5969914892434076  0.4385392779368544   T   T   T
  0.6545084417034843  0.2848883193263987  0.4096209373729778   T   T   T
  0.4179829728089217  0.8171522414999686  0.3933212844814378   T   T   T
  0.7609248869851442  0.5050344365850918  0.3643900490076177   T   T   T
  0.0757087171799782  0.1341083960877398  0.3640796523121352   T   T   T
  0.4187276979822272  0.8219811089346365  0.3350946667573425   T   T   T
  0.1819937597360521  0.3533078949591584  0.3188651311262731   T   T   T
  0.5254724684811265  0.0415662909029919  0.2898359119575176   T   T   T
  0.8395921845317460  0.6694879929958617  0.2895995652700094   T   T   T
  0.1836130865279841  0.3576789170082009  0.2604256133453475   T   T   T
  0.9435474058174407  0.8869831723626618  0.2444193942790420   T   T   T
  0.2925926000820667  0.5755819839492489  0.2157998956529426   T   T   T
  0.6056476896508300  0.2083993198053307  0.2142822458865936   T   T   T
  0.5693706242891281  0.0940226970307307  0.5675734084847051   T   T   T
  0.9008001773222034  0.7560884524947369  0.5719135159791051   T   T   T
  0.0163672839143914  0.9874132944628116  0.6031442237180329   T   T   T
  0.6963907584129885  0.3352883027678502  0.6103019885017602   T   T   T
  0.3511788682577546  0.6536768225772107  0.6034318177067988   T   T   T
  0.2389608806073156  0.4288078918979252  0.5721845521420903   T   T   T
  0.3321385951882263  0.6309359704339101  0.4936540214782852   T   T   T
  0.6661197819211893  0.2979808753791957  0.4971325349022848   T   T   T
  0.7757342954150985  0.5152545521345573  0.5299328402546664   T   T   T
  0.4484418107659565  0.8584262025309997  0.5332478324828287   T   T   T
  0.1141636152827132  0.1907607809710328  0.5292095061709503   T   T   T
  0.0033152294993144  0.9711586607242495  0.4969231376971379   T   T   T
  0.0962142617799842  0.1687903418007153  0.4190694339275041   T   T   T
  0.4301377043278194  0.8358311851706759  0.4226566090753181   T   T   T
  0.5405081432432084  0.0548148541895586  0.4552153829629901   T   T   T
  0.2129054744307410  0.3976416706898576  0.4586922816394718   T   T   T
  0.8781702685362305  0.7289218795056129  0.4548832715038529   T   T   T
  0.7674857367044154  0.5096822186678622  0.4224125547981217   T   T   T
  0.8603240097840938  0.7056875576283588  0.3445152905742930   T   T   T
  0.1942618036786712  0.3727221590455656  0.3481798503776901   T   T   T
  0.3047855439995004  0.5921258773249107  0.3806879099658858   T   T   T
  0.9769121088545916  0.9345172485934086  0.3841752674227763   T   T   T
  0.6422900126162716  0.2662126730932286  0.3803854934549307   T   T   T
  0.5318195559593590  0.0468169929206610  0.3478936811306070   T   T   T
  0.6235744112564490  0.2382755956304976  0.2695127631406535   T   T   T
  0.9582632770988369  0.9088681645486716  0.2735859737899276   T   T   T
  0.0694131633672299  0.1288452142326548  0.3060824473781807   T   T   T
  0.7407623770431542  0.4703039847827952  0.3097403903224887   T   T   T
  0.4066502027728447  0.8029641088434829  0.3058439493830107   T   T   T
  0.2948992159036905  0.5804960717225214  0.2736882842886388   T   T   T
  0.3912503989608922  0.7824673094846233  0.1966247462835966   F   F   F
  0.7252287619454023  0.4504240354536364  0.1998611762776576   F   F   F
  0.8310909758601213  0.6585338525168396  0.2327574314201541   T   T   T
  0.4988229968373190  0.9970219158958358  0.2337324802296621   T   T   T
  0.1705644941652409  0.3354498944330828  0.2313170641078273   T   T   T
  0.0613779003539960  0.1227223122708168  0.1988162302706087   F   F   F
  0.0990882742954682  0.1617493260021234  0.6461255003340867   T   T   T
  0.7136777145842714  0.4383645637277667  0.1843484048404562   T   T   T
  0.4168502394432636  0.8844566835548378  0.2072211346703412   T   T   T
  0.0949197764166172  0.7724699468206424  0.1892077330791366   T   T   T
  0.9696162553661267  0.0045246417007334  0.1913144490414069   T   T   T
  0.3525535982346355  0.6594053679791116  0.6185514737118680   T   T   T
  0.4004932079210661  0.1677389036863204  0.6517713221618280   T   T   T
  0.6082222321993598  0.3945133636899456  0.6883722433211972   T   T   T
  0.9299155136720074  0.0529920852889916  0.6878248484276028   T   T   T
  0.2701239029024194  0.7214473524501912  0.6880369566509259   T   T   T
  0.4909433286931417  0.1566001187585115  0.7216119737509743   T   T   T
  0.8256235047597755  0.8252116067755964  0.7216590069420690   T   T   T
  0.1585177096031742  0.4904340148065032  0.7219736651590907   T   T   T
  0.3775990001936407  0.9255552637583975  0.7549360513681691   T   T   T
  0.7111532368099134  0.5933031008225029  0.7548578361721567   T   T   T
  0.0444424829187184  0.2579935467258707  0.7548766112777230   T   T   T
  0.2620146483634826  0.6941573401331240  0.7883599360897762   T   T   T
  0.5961415868267252  0.3612514615309337  0.7882899738674638   T   T   T
  0.9292075917296216  0.0276896524203565  0.7883577235080637   T   T   T
  0.1468981518243098  0.4625968903099675  0.8215177495925090   T   T   T
  0.4804576056701535  0.1293280647830812  0.8215227853603650   T   T   T
  0.8134045654780522  0.7960706038512697  0.8215435391548951   T   T   T
  0.0323357226965868  0.2296566627265193  0.8551854989953043   T   T   T
  0.3651356866733622  0.8963245355667198  0.8551978663393101   T   T   T
  0.6989782264073341  0.5629649720411223  0.8551805341737975   T   T   T
 

==> anc/POSCAR_supp_Fig10-11.vasp <==
unknown system                          
   1.00000000000000     
    -2.4645016067722998   11.9768953920202339    0.0000000000000000
    -6.9353062468672855   -2.9967080821493837    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   43.5564878190697726
   O    Ga   Pt   H.75 
    72    44    96    16
Selective dynamics
Direct
  0.9952002176991215  0.9846559571041311  0.3645695255031285   T   T   T
  0.4952002176991286  0.9846559571041311  0.3645695255031356   T   T   T
  0.2452844947120525  0.9840378851843070  0.3647791128965565   T   T   T
  0.7452844947120525  0.9840378851843070  0.3647791128965565   T   T   T
  0.8830382703479529  0.1076287277700985  0.4688847855378313   T   T   T
  0.9677019076917404  0.7739375264064137  0.4751994454952211   T   T   T
  0.9942567866081902  0.0034707401971517  0.5218245162063511   T   T   T
  0.9063091494200393  0.3421635831511765  0.5310788913056399   T   T   T
  0.0486604710195593  0.4442438721898938  0.4756958115633054   T   T   T
  0.0792835937703344  0.6640081363343100  0.5223102946836136   T   T   T
  0.0777616282948230  0.6425854089523924  0.3592463282916682   T   T   T
  0.9109529242693242  0.3112648496379293  0.3646191413722661   T   T   T
  0.9380906617792633  0.5297852440798891  0.4130498616915688   T   T   T
  0.1052933665744078  0.8726476177595615  0.4178293143768599   T   T   T
  0.0221271052844827  0.2054156529714106  0.4122686266494213   T   T   T
  0.0215174393647644  0.1721395149181717  0.2496819944734696   F   F   F
  0.1051361642412019  0.8410893139296434  0.2553929811467412   F   F   F
  0.8823709197256520  0.0604212950939811  0.3039762326016060   T   T   T
  0.0487345961206316  0.4041345130807699  0.3068400999310654   T   T   T
  0.9394904790466825  0.5159238323734812  0.2543704061434582   F   F   F
  0.9663417921701694  0.7373231764569184  0.3025061094978838   T   T   T
  0.1328300584131057  0.1080161087787133  0.4692969510642229   T   T   T
  0.2159607358869806  0.7747723787364578  0.4745203789404044   T   T   T
  0.2443589381018612  0.0045570022418246  0.5213200097669386   T   T   T
  0.1595823988897322  0.3458568016524737  0.5317509583883577   T   T   T
  0.3001604666545816  0.4465746853951913  0.4758327915686067   T   T   T
  0.3268265962948789  0.6754339701901912  0.5221278245740777   T   T   T
  0.3277951091564617  0.6425075105952516  0.3592761779936211   T   T   T
  0.1611355649607660  0.3112356370119684  0.3645811837885020   T   T   T
  0.1879724944480117  0.5300045987495423  0.4129717639996855   T   T   T
  0.3561702026843818  0.8719994029918254  0.4179639232930086   T   T   T
  0.2720270342094011  0.2056243451585615  0.4124736879802953   T   T   T
  0.2715174393647644  0.1721395149181717  0.2496819944734696   F   F   F
  0.3551361642412019  0.8410893139296434  0.2553929811467412   F   F   F
  0.1324289213645855  0.0603848600876304  0.3039776143319344   T   T   T
  0.2987739592472707  0.4041481277127517  0.3068286900583956   T   T   T
  0.1894904790466825  0.5159238323734812  0.2543704061434582   F   F   F
  0.2163565432038723  0.7373263505386305  0.3025118655276273   T   T   T
  0.3830382703479600  0.1076287277700985  0.4688847855378313   T   T   T
  0.4677019076917333  0.7739375264064137  0.4751994454952211   T   T   T
  0.4942567866081902  0.0034707401971517  0.5218245162063511   T   T   T
  0.4063091494200393  0.3421635831511765  0.5310788913056399   T   T   T
  0.5486604710195593  0.4442438721898938  0.4756958115633054   T   T   T
  0.5792835937703344  0.6640081363343100  0.5223102946836136   T   T   T
  0.5777616282948230  0.6425854089523853  0.3592463282916682   T   T   T
  0.4109529242693242  0.3112648496379293  0.3646191413722661   T   T   T
  0.4380906617792562  0.5297852440798891  0.4130498616915688   T   T   T
  0.6052933665744078  0.8726476177595615  0.4178293143768599   T   T   T
  0.5221271052844827  0.2054156529714035  0.4122686266494213   T   T   T
  0.5215174393647644  0.1721395149181717  0.2496819944734696   F   F   F
  0.6051361642412019  0.8410893139296434  0.2553929811467412   F   F   F
  0.3823709197256449  0.0604212950939811  0.3039762326016060   T   T   T
  0.5487345961206316  0.4041345130807699  0.3068400999310654   T   T   T
  0.4394904790466825  0.5159238323734812  0.2543704061434582   F   F   F
  0.4663417921701694  0.7373231764569184  0.3025061094978838   T   T   T
  0.6328300584130986  0.1080161087787133  0.4692969510642229   T   T   T
  0.7159607358869806  0.7747723787364578  0.4745203789404044   T   T   T
  0.7443589381018612  0.0045570022418246  0.5213200097669386   T   T   T
  0.6595823988897251  0.3458568016524737  0.5317509583883577   T   T   T
  0.8001604666545816  0.4465746853951913  0.4758327915686067   T   T   T
  0.8268265962948718  0.6754339701901912  0.5221278245740777   T   T   T
  0.8277951091564617  0.6425075105952516  0.3592761779936211   T   T   T
  0.6611355649607589  0.3112356370119684  0.3645811837885020   T   T   T
  0.6879724944480117  0.5300045987495423  0.4129717639996855   T   T   T
  0.8561702026843747  0.8719994029918254  0.4179639232930086   T   T   T
  0.7720270342094011  0.2056243451585615  0.4124736879802953   T   T   T
  0.7715174393647644  0.1721395149181717  0.2496819944734696   F   F   F
  0.8551361642412019  0.8410893139296434  0.2553929811467412   F   F   F
  0.6324289213645926  0.0603848600876304  0.3039776143319344   T   T   T
  0.7987739592472707  0.4041481277127517  0.3068286900583956   T   T   T
  0.6894904790466825  0.5159238323734812  0.2543704061434582   F   F   F
  0.7163565432038723  0.7373263505386305  0.3025118655276273   T   T   T
  0.9968327260900125  0.9780997857383298  0.2790880179593529   T   T   T
  0.0227827970662133  0.2241355629169632  0.4555294138989012   T   T   T
  0.0170291491165102  0.2185626491161941  0.5439202573039879   T   T   T
  0.1077222197327927  0.9080065653371605  0.4991999779812701   T   T   T
  0.9358290551341142  0.5364410048236579  0.4998961412107548   T   T   T
  0.9675640308682389  0.7603588285170844  0.3456246671020082   T   T   T
  0.9662404273657614  0.7549225711848564  0.4317487675956357   T   T   T
  0.0522472084995513  0.4433462284562353  0.3886968089320391   T   T   T
  0.8812552673208103  0.0725351053539214  0.3883952248040714   T   T   T
  0.9091470309473735  0.2885815610161160  0.3213060096916180   T   T   T
  0.0760248107326760  0.6077031124927501  0.2781940097828084   T   T   T
  0.2723793915372781  0.2244754895205503  0.4558342665672299   T   T   T
  0.2670819100558219  0.2163196881625638  0.5456144144766171   T   T   T
  0.3577676587349146  0.9095400271750123  0.4982044581416858   T   T   T
  0.1861170240272045  0.5372333831059137  0.4985189364256613   T   T   T
  0.2176234289937540  0.7602018895586795  0.3456212797999285   T   T   T
  0.2159029685082459  0.7563774343840706  0.4312517738745072   T   T   T
  0.3023189011462506  0.4432033395662600  0.3887669135461991   T   T   T
  0.1310457065102213  0.0728017462999233  0.3883069330973257   T   T   T
  0.1591726810784877  0.2886160312186021  0.3212758874274968   T   T   T
  0.2468389538638576  0.9780919334302567  0.2790754290801729   T   T   T
  0.3260501050234197  0.6077032826910340  0.2781892625510523   T   T   T
  0.5227827970662133  0.2241355629169632  0.4555294138989012   T   T   T
  0.5170291491165102  0.2185626491161941  0.5439202573039879   T   T   T
  0.6077222197327927  0.9080065653371605  0.4991999779812701   T   T   T
  0.4358290551341071  0.5364410048236579  0.4998961412107548   T   T   T
  0.4675640308682389  0.7603588285170844  0.3456246671020082   T   T   T
  0.4662404273657614  0.7549225711848564  0.4317487675956357   T   T   T
  0.5522472084995513  0.4433462284562353  0.3886968089320391   T   T   T
  0.3812552673208174  0.0725351053539214  0.3883952248040714   T   T   T
  0.4091470309473735  0.2885815610161089  0.3213060096916180   T   T   T
  0.4968327260900125  0.9780997857383369  0.2790880179593529   T   T   T
  0.5760248107326760  0.6077031124927501  0.2781940097828084   T   T   T
  0.7723793915372781  0.2244754895205503  0.4558342665672299   T   T   T
  0.7670819100558219  0.2163196881625638  0.5456144144766171   T   T   T
  0.8577676587349146  0.9095400271750123  0.4982044581416858   T   T   T
  0.6861170240272045  0.5372333831059137  0.4985189364256613   T   T   T
  0.7176234289937540  0.7602018895586795  0.3456212797999285   T   T   T
  0.7159029685082459  0.7563774343840706  0.4312517738745072   T   T   T
  0.8023189011462506  0.4432033395662600  0.3887669135461991   T   T   T
  0.6310457065102071  0.0728017462999233  0.3883069330973257   T   T   T
  0.6591726810784877  0.2886160312186021  0.3212758874274968   T   T   T
  0.7468389538638576  0.9780919334302496  0.2790754290801729   T   T   T
  0.8260501050234126  0.6077032826910340  0.2781892625510523   T   T   T
  0.9840436225156850  0.2127012676652882  0.6008312478859779   T   T   T
  0.1031906495033255  0.6286181584866242  0.5683016577913662   T   T   T
  0.2544454770489679  0.0330902681990182  0.5944968316013615   T   T   T
  0.1943766452078535  0.3688503191740864  0.6022322021754931   T   T   T
  0.6031906495033184  0.6286181584866242  0.5683016577913662   T   T   T
  0.8209363326707191  0.7477605179476257  0.5675456684799443   T   T   T
  0.0222857241565322  0.8900072177576348  0.5927707586637609   T   T   T
  0.7544454770489679  0.0330902681990182  0.5944968316013615   T   T   T
  0.3209363326707191  0.7477605179476257  0.5675456684799443   T   T   T
  0.4840436225156850  0.2127012676652882  0.6008312478859779   T   T   T
  0.6943766452078535  0.3688503191740864  0.6022322021754931   T   T   T
  0.5222857241565251  0.8900072177576348  0.5927707586637609   T   T   T
  0.1221140362215891  0.0799551232577826  0.6436684329319959   T   T   T
  0.3194204385389696  0.7370500447845174  0.6280094255383091   T   T   T
  0.4720201559286465  0.8173825528354755  0.6757042158370297   T   T   T
  0.3646925257136502  0.0795234017167274  0.6488115213393968   T   T   T
  0.8194204385389696  0.7370500447845174  0.6280094255383091   T   T   T
  0.9094679257693983  0.5017694044763346  0.5964144236970697   T   T   T
  0.0944470021825978  0.6595074041414151  0.6291284893045272   T   T   T
  0.9720201559286465  0.8173825528354755  0.6757042158370297   T   T   T
  0.4094679257693912  0.5017694044763346  0.5964144236970697   T   T   T
  0.6221140362215820  0.0799551232577755  0.6436684329319959   T   T   T
  0.8646925257136502  0.0795234017167274  0.6488115213393968   T   T   T
  0.5944470021825978  0.6595074041414151  0.6291284893045272   T   T   T
  0.2124272393850717  0.8176530752168105  0.6799580167700299   T   T   T
  0.3154278755996316  0.5676131522080539  0.7115126969361185   T   T   T
  0.5563086246696898  0.5643256067359204  0.7102563087424798   T   T   T
  0.4133006403763346  0.4452645474050385  0.6592447265068984   T   T   T
  0.8154278755996316  0.5676131522080610  0.7115126969361185   T   T   T
  0.0133945150005559  0.1953760733981724  0.6935332316799006   T   T   T
  0.1804377608496210  0.4407748149752067  0.6636469157682683   T   T   T
  0.0563086246696898  0.5643256067359275  0.7102563087424798   T   T   T
  0.5133945150005559  0.1953760733981724  0.6935332316799006   T   T   T
  0.7124272393850717  0.8176530752168105  0.6799580167700299   T   T   T
  0.9133006403763346  0.4452645474050385  0.6592447265068984   T   T   T
  0.6804377608496210  0.4407748149752067  0.6636469157682683   T   T   T
  0.4497351744521652  0.6863929037183354  0.7602723738604880   T   T   T
  0.6499385646377362  0.3166841635234263  0.7434861905849672   T   T   T
  0.6989554026963205  0.6893588593747353  0.7588162687607252   T   T   T
  0.6013578612376236  0.9416024961307841  0.7277636051406731   T   T   T
  0.1499385646377362  0.3166841635234263  0.7434861905849672   T   T   T
  0.2594946128070887  0.1894822259355280  0.6963332709304098   T   T   T
  0.4048628390928783  0.3107310184449048  0.7437284119152778   T   T   T
  0.1989554026963205  0.6893588593747353  0.7588162687607252   T   T   T
  0.7594946128070887  0.1894822259355280  0.6963332709304098   T   T   T
  0.9497351744521652  0.6863929037183354  0.7602723738604880   T   T   T
  0.1013578612376236  0.9416024961307841  0.7277636051406731   T   T   T
  0.9048628390928712  0.3107310184449048  0.7437284119152778   T   T   T
  0.5431567300794455  0.4374813005675051  0.7930175431954254   T   T   T
  0.7460816171995575  0.0636824054083647  0.7755173589888855   T   T   T
  0.7915076411417843  0.4363810884886163  0.7916060493090598   T   T   T
  0.5906414929339405  0.8082033937779940  0.8081435034606059   T   T   T
  0.2460816171995646  0.0636824054083647  0.7755173589888855   T   T   T
  0.3605226095754830  0.9388749516472430  0.7269484196695117   T   T   T
  0.4952488037659180  0.0643385159023708  0.7772980445240307   T   T   T
  0.2915076411417843  0.4363810884886163  0.7916060493090598   T   T   T
  0.8605226095754830  0.9388749516472430  0.7269484196695117   T   T   T
  0.0431567300794384  0.4374813005675051  0.7930175431954254   T   T   T
  0.0906414929339405  0.8082033937779940  0.8081435034606059   T   T   T
  0.9952488037659180  0.0643385159023708  0.7772980445240307   T   T   T
  0.6844299349502450  0.5569345015664879  0.8414884427421185   T   T   T
  0.8838783358845816  0.1881487764271554  0.8258609482222212   T   T   T
  0.9275229462700096  0.5604967674876207  0.8404954678876138   T   T   T
  0.8361424733636937  0.8107159521065768  0.8078439184161539   T   T   T
  0.3838783358845888  0.1881487764271554  0.8258609482222212   T   T   T
  0.4825446194076264  0.9350421207852548  0.8559251859841623   T   T   T
  0.6390671042348970  0.1861418149968870  0.8251049052310933   T   T   T
  0.4275229462700025  0.5604967674876278  0.8404954678876138   T   T   T
  0.9825446194076335  0.9350421207852548  0.8559251859841623   T   T   T
  0.1844299349502450  0.5569345015664879  0.8414884427421185   T   T   T
  0.3361424733636866  0.8107159521065768  0.8078439184161539   T   T   T
  0.1390671042348970  0.1861418149968870  0.8251049052310933   T   T   T
  0.8217584156866735  0.6753938083453903  0.8907830714511178   T   T   T
  0.0299872419357854  0.2983357016020420  0.8738791090411695   T   T   T
  0.2719674335943267  0.3019303724790490  0.8760047534610109   T   T   T
  0.0676813413473027  0.6831603145532910  0.8864273400407043   T   T   T
  0.5299872419357854  0.2983357016020420  0.8738791090411695   T   T   T
  0.7253695615290638  0.9339534118567769  0.8577696724866897   T   T   T
  0.8712561603478193  0.0445284514053910  0.9031423371846330   T   T   T
  0.7719674335943196  0.3019303724790490  0.8760047534610109   T   T   T
  0.2253695615290638  0.9339534118567769  0.8577696724866897   T   T   T
  0.3217584156866735  0.6753938083453903  0.8907830714511178   T   T   T
  0.5676813413472956  0.6831603145532910  0.8864273400407043   T   T   T
  0.3712561603478193  0.0445284514053910  0.9031423371846330   T   T   T
  0.1551405202783158  0.4669396965622710  0.9247444062358596   T   T   T
  0.2379370201795865  0.1833113582055361  0.9391830817827156   T   T   T
  0.4234233253315267  0.4340889957384917  0.9234719278936154   T   T   T
  0.1965948363714389  0.8290313699849250  0.9327198339399132   T   T   T
  0.7379370201795865  0.1833113582055361  0.9391830817827156   T   T   T
  0.9743795093884984  0.8108981176494936  0.9346278020372125   T   T   T
  0.0255502300892516  0.1642429924922979  0.9439711682776064   T   T   T
  0.9234233253315267  0.4340889957384917  0.9234719278936154   T   T   T
  0.4743795093884984  0.8108981176494936  0.9346278020372125   T   T   T
  0.6551405202783087  0.4669396965622710  0.9247444062358596   T   T   T
  0.6965948363714318  0.8290313699849250  0.9327198339399132   T   T   T
  0.5255502300892516  0.1642429924922979  0.9439711682776064   T   T   T
  0.1008558046143264  0.2019119877867652  0.2418236008807639   T   T   T
  0.9983121735422671  0.2894337559947289  0.2557623531293345   T   T   T
  0.1086438390546149  0.8552937325172181  0.2325168097264267   T   T   T
  0.9453490423863755  0.5593200648712369  0.2326132206857991   T   T   T
  0.2483097013328859  0.2894367102303050  0.2557604867197369   T   T   T
  0.3508546354119488  0.2019225776644120  0.2418237552836260   T   T   T
  0.3586623128870983  0.8553142831158311  0.2325172169102743   T   T   T
  0.1953391511210896  0.5593719030067135  0.2326160729372404   T   T   T
  0.4983121735422671  0.2894337559947289  0.2557623531293345   T   T   T
  0.6008558046143264  0.2019119877867652  0.2418236008807639   T   T   T
  0.6086438390546149  0.8552937325172181  0.2325168097264267   T   T   T
  0.4453490423863755  0.5593200648712369  0.2326132206857991   T   T   T
  0.7483097013328859  0.2894367102303050  0.2557604867197369   T   T   T
  0.8508546354119488  0.2019225776644120  0.2418237552836260   T   T   T
  0.8586623128870983  0.8553142831158311  0.2325172169102743   T   T   T
  0.6953391511210896  0.5593719030067135  0.2326160729372404   T   T   T
 

==> anc/POSCAR_supp_Fig1A.vasp <==
unknown system                          
   1.00000000000000     
    -0.6145042283955913    2.9772444564200553    0.0000000000000000
    -6.9050534678376936   -2.9772444564200602    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   64.4799439619421122
   Ga   O    H.75 
    22    36     8
Selective dynamics
Direct
  0.3403952720843009  0.6807905441686231  0.5719255456498047   T   T   T
  0.6523282566921011  0.3046565133842094  0.5727056452676962   T   T   T
  0.9996934113716875  0.9993868227433893  0.5429045237732026   T   T   T
  0.7629269827055225  0.5258539654110521  0.5269756647355734   T   T   T
  0.1074310727125649  0.2148621454251298  0.4978447857920187   T   T   T
  0.4213476462679822  0.8426952925359643  0.4974985553049152   T   T   T
  0.7658942610985306  0.5317885221970826  0.4683866336390778   T   T   T
  0.5303633121827431  0.0607266243655005  0.4524301117009202   T   T   T
  0.8747595338760377  0.7495190677520895  0.4233361702962668   T   T   T
  0.1887997081799000  0.3775994163598142  0.4229539168907053   T   T   T
  0.5331682248120302  0.0663364496240604  0.3938713467676394   T   T   T
  0.2977192760210556  0.5954385520421042  0.3779057051250803   T   T   T
  0.6420601040594747  0.2841202081189422  0.3488348381296902   T   T   T
  0.9561005893706422  0.9122011787412987  0.3484319944585224   T   T   T
  0.3004402251059730  0.6008804502119389  0.3193589463630460   T   T   T
  0.0650695372654937  0.1301390745309945  0.3034082080214233   T   T   T
  0.4092997412982697  0.8185994825965466  0.2744078739148108   T   T   T
  0.7233409493953786  0.4466818987907573  0.2738938277988439   T   T   T
  0.0674148997275026  0.1348297994550052  0.2449205049558643   T   T   T
  0.8339898425617136  0.6679796851234272  0.2288964803365658   T   T   T
  0.1756429164329205  0.3512858328658481  0.2005758292525073   T   T   T
  0.4901815404556586  0.9803630809113244  0.1987170004201460   T   T   T
  0.4418263681334835  0.8836527362669813  0.5527028675203596   T   T   T
  0.7745762257248714  0.5491524514497428  0.5560184214895116   T   T   T
  0.8875599846964022  0.7751199693928044  0.5882529437968032   F   F   T
  0.5576874860894989  0.1153749721789978  0.5939239934218037   F   F   T
  0.2237091231049888  0.4474182462099847  0.5876448311020397   F   F   T
  0.1115410223712203  0.2230820447424620  0.5558238970343723   T   T   T
  0.2076312245943370  0.4152624491886669  0.4779226120228444   T   T   T
  0.5414519375333597  0.0829038750667195  0.4816228639761988   T   T   T
  0.6499428810972390  0.2998857621944779  0.5143735685951114   T   T   T
  0.3214436636471092  0.6428873272942255  0.5174423208490424   T   T   T
  0.9874352316352528  0.9748704632705127  0.5137896895668561   T   T   T
  0.8788977963156768  0.7577955926313251  0.4809800494173189   T   T   T
  0.9749415263886547  0.9498830527773094  0.4034090709305289   T   T   T
  0.3088506288842225  0.6177012577684593  0.4070911409729518   T   T   T
  0.4173768556495787  0.8347537112991574  0.4398528406315805   T   T   T
  0.0886424062016786  0.1772848124033359  0.4429166207860646   T   T   T
  0.7547198944354747  0.5094397888709636  0.4392179471536082   T   T   T
  0.6461652715632624  0.2923305431265391  0.4064644410755349   T   T   T
  0.7422265376365900  0.4844530752731799  0.3288974168365897   T   T   T
  0.0761668109494380  0.1523336218988831  0.3325869154490206   T   T   T
  0.1847011229759801  0.3694022459519459  0.3653433896266662   T   T   T
  0.8559707396194227  0.7119414792388454  0.3683921447550134   T   T   T
  0.5220240207989661  0.0440480415979536  0.3647043179851224   T   T   T
  0.4134328313541928  0.8268656627083715  0.3319506094880040   T   T   T
  0.5092712397469157  0.0185424794938456  0.2544718459060107   T   T   T
  0.8435685490239067  0.6871370980478062  0.2580745770139998   T   T   T
  0.9519054460393548  0.9038108920787025  0.2909085990784845   T   T   T
  0.6232837969942366  0.2465675939884733  0.2938867451219949   T   T   T
  0.2892816440005888  0.5785632880012059  0.2901855031781437   T   T   T
  0.1805752677137136  0.3611505354274271  0.2574598141350890   T   T   T
  0.2799691008154426  0.5599382016308923  0.1804965382800745   F   F   F
  0.6139474637999527  0.2278949275999054  0.1837329682741355   F   F   F
  0.7207777829370272  0.4415555658740615  0.2163632645817231   T   T   T
  0.3914845283692827  0.7829690567385796  0.2192465059640156   T   T   T
  0.0576868210321990  0.1153736420644051  0.2157964035026367   T   T   T
  0.9500966022085393  0.9001932044170857  0.1826880222670866   F   F   F
  0.0196667267825745  0.5400577321256321  0.1707250765811708   T   T   T
  0.5203910053430505  0.5400577321256321  0.1707250765811708   T   T   T
  0.5994012774221105  0.1988025548442280  0.1685187347831061   T   T   T
  0.8819481096338819  0.7638962192677496  0.1821097916262246   T   T   T
  0.8623978270054238  0.7247956540108689  0.6027040670495296   T   T   T
  0.7613595756729197  0.0246963070969102  0.5923155862047835   T   T   T
  0.2633367314239905  0.0246963070969102  0.5923155862047835   T   T   T
  0.2147699976982977  0.4295399953965813  0.6030995358941027   T   T   T
 


==> anc/POSCAR_supp_Fig1B.vasp <==
unknown system                          
   1.00000000000000     
    -0.6145042283955913    2.9772444564200553    0.0000000000000000
    -6.9050534678376936   -2.9772444564200602    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   64.4799439619421122
   Ga   O    H.75 
    26    42     8
Selective dynamics
Direct
  0.3403658260993723  0.6807316521987303  0.6464983296818403   T   T   T
  0.6523004847399818  0.3046009694799778  0.6473009654580437   T   T   T
  0.9996721172717287  0.9993442345434573  0.6174795964476658   T   T   T
  0.7628207994123173  0.5256415988246204  0.6015566074781447   T   T   T
  0.1073500011591761  0.2147000023183594  0.5724026318022482   T   T   T
  0.4212521027264771  0.8425042054529399  0.5720640294518589   T   T   T
  0.7658178600885108  0.5316357201770145  0.5429335176953458   T   T   T
  0.5302614911378640  0.0605229822757281  0.5269782256549291   T   T   T
  0.8746723716756222  0.7493447433512515  0.4978696422897286   T   T   T
  0.1886964370600737  0.3773928741201544  0.4974975506882942   T   T   T
  0.5330941541505538  0.0661883083010935  0.4684018650217254   T   T   T
  0.2977358987703695  0.5954717975407178  0.4524349119978197   T   T   T
  0.6421024054166296  0.2842048108332662  0.4233604728921634   T   T   T
  0.9561552875257178  0.9123105750514284  0.4229624546722306   T   T   T
  0.3004988245998774  0.6009976491997548  0.3938909037849285   T   T   T
  0.0650651633243982  0.1301303266487963  0.3779270647738144   T   T   T
  0.4094324034112944  0.8188648068225817  0.3488530477798832   T   T   T
  0.7234584504404680  0.4469169008809359  0.3484587784608308   T   T   T
  0.0678116902314301  0.1356233804628744  0.3193782518607264   T   T   T
  0.8324015692240820  0.6648031384481499  0.3034297762552853   T   T   T
  0.1766080552790825  0.3532161105581721  0.2744244352540122   T   T   T
  0.4906465235894331  0.9812930471788661  0.2739112643333783   T   T   T
  0.8347091568790290  0.6694183137580509  0.2449303591178946   T   T   T
  0.6012322483001000  0.2024644966002072  0.2289084233118643   T   T   T
  0.9429202372723253  0.8858404745446435  0.2005773359656757   T   T   T
  0.2574544382636645  0.5149088765273504  0.1987224892508834   T   T   T
  0.4417924610176271  0.8835849220352472  0.6272713658999436   T   T   T
  0.7745114791605161  0.5490229583210322  0.6305977801281273   T   T   T
  0.8875599846964022  0.7751199693928044  0.6628216617761353   F   F   T
  0.5576874860894989  0.1153749721789978  0.6685253657099395   F   F   T
  0.2237091231049888  0.4474182462099847  0.6622341302850288   F   F   T
  0.1114899216511631  0.2229798433023547  0.6304155592592053   T   T   T
  0.2075689405005079  0.4151378810010087  0.5524720499224003   T   T   T
  0.5413537545869360  0.0827075091738863  0.5561705697419583   T   T   T
  0.6498509590326762  0.2997019180653666  0.5889333762767777   T   T   T
  0.3213407992972250  0.6426815985944572  0.5920122548163533   T   T   T
  0.9873642200522852  0.9747284401045917  0.5883556040037590   T   T   T
  0.8787991888691664  0.7575983777383328  0.5555380968935140   T   T   T
  0.9748679332341297  0.9497358664682594  0.4779391772460784   T   T   T
  0.3087677431926181  0.6175354863852505  0.4816213264868310   T   T   T
  0.4172933733710735  0.8345867467421471  0.5143821483826656   T   T   T
  0.0885663134698405  0.1771326269396880  0.5174655196437641   T   T   T
  0.7546370381451126  0.5092740762902466  0.5137551722033962   T   T   T
  0.6460531595302896  0.2921063190605864  0.4810072677138919   T   T   T
  0.7422897053599087  0.4845794107198174  0.4034340948890218   T   T   T
  0.0762056669711839  0.1524113339423678  0.4071122028661378   T   T   T
  0.1847190573125843  0.3694381146251544  0.4398735587631464   T   T   T
  0.8560016689429304  0.7120033378858608  0.4429208232976620   T   T   T
  0.5220478547097969  0.0440957094195866  0.4392320257111919   T   T   T
  0.4135168409650944  0.8270336819301889  0.4064736702550178   T   T   T
  0.5095999715469404  0.0191999430938736  0.3289163846143879   T   T   T
  0.8435231009278468  0.6870462018556722  0.3326077919508990   T   T   T
  0.9520562993232673  0.9041125986465488  0.3653625558997078   T   T   T
  0.6233280353676562  0.2466560707353267  0.3684184895882652   T   T   T
  0.2893755987356670  0.5787511974713553  0.3647252017444060   T   T   T
  0.1807874752773202  0.3615749505546475  0.3319758794985503   T   T   T
  0.2765778357563065  0.5531556715126129  0.2544834239124611   T   T   T
  0.6108661039534127  0.2217322079068111  0.2580857302149937   T   T   T
  0.7192308070748439  0.4384616141497020  0.2909260475443318   T   T   T
  0.3906159832624425  0.7812319665248850  0.2939069155750644   T   T   T
  0.0566049234315713  0.1132098468631568  0.2902021155740826   T   T   T
  0.9478653015421088  0.8957306030842247  0.2574747344793238   T   T   T
  0.0472691008154484  0.0945382016308898  0.1804965382800745   F   F   F
  0.3812474637999514  0.7624949275999029  0.1837329682741355   F   F   F
  0.4880216158532065  0.9760432317064200  0.2163712465909100   T   T   T
  0.1587405373214992  0.3174810746429912  0.2192515145979073   T   T   T
  0.8249598918739451  0.6499197837478974  0.2158010560865833   T   T   T
  0.7173966022085452  0.4347932044170832  0.1826880222670866   F   F   F
  0.7869536137025506  0.0746162581597574  0.1707255610324552   T   T   T
  0.2876626444572139  0.0746162581597574  0.1707255610324552   T   T   T
  0.3667140401571132  0.7334280803142192  0.1685178341921940   T   T   T
  0.6492478517034215  0.2984957034068358  0.1821075850700780   T   T   T
  0.8625450285366867  0.7250900570733734  0.6772834913507637   T   T   T
  0.7613750143487010  0.0247106826623380  0.6669091718200590   T   T   T
  0.2633356683136299  0.0247106826623380  0.6669091718200590   T   T   T
  0.2148507577252516  0.4297015154505033  0.6776907710116689   T   T   T


==> anc/POSCAR_supp_Fig2A.vasp <==
unknown system                          
   1.00000000000000     
     0.0000000000000000   -9.1199998857000004    0.0000000000000000
     5.8000001906999996    0.0000000000000000    0.0000000000000000
     0.0000000000000000    0.0000000000000000   49.2077082919882187
   Ga   O    H1.5    H.5 
    36    54     6     6
Selective dynamics
Direct
  0.8333277471725040  0.5148295630429374  0.5563058922841577   T   T   T
  0.0000000000000000  0.0000000000000000  0.5753769580061601   F   F   T
  0.1666677063848852  0.5148296501471776  0.5563059051524917   T   T   T
  0.3333333333333357  0.0000000000000000  0.5753780564721893   F   F   T
  0.3333379312304245  0.5315295566078433  0.4947475951421225   T   T   T
  0.4999977738550285  0.5148331577655725  0.5562992655329140   T   T   T
  0.6666666666666643  0.0000000000000000  0.5753780800983748   F   F   T
  0.6666549378970288  0.5315293010186295  0.4947475822523657   T   T   T
  0.9999964661075751  0.5314395610935136  0.4947488216002327   T   T   T
  0.8333257187628220  0.0172069750536892  0.5130094661806410   T   T   T
  0.1666692406825803  0.0172070163831677  0.5130094709305553   T   T   T
  0.4999975279924982  0.0172632375549000  0.5130201749195606   T   T   T
  0.9999944457908043  0.7626240201305166  0.4315672533638946   T   T   T
  0.1666607304105128  0.2481602565750549  0.4493765586692433   T   T   T
  0.3333203795758095  0.7626314160823782  0.4315612687490145   T   T   T
  0.4999941587281427  0.2481941133692089  0.4493790526668988   T   T   T
  0.4999932103478102  0.7816116509678039  0.3697212015551230   T   T   T
  0.6666686518775791  0.7626314258695004  0.4315613140225310   T   T   T
  0.8333276800688267  0.2481602498605184  0.4493765310093067   T   T   T
  0.8333345414790898  0.7816650911550127  0.3697186573637410   T   T   T
  0.1666513568329222  0.7816650668778991  0.3697186778297166   T   T   T
  0.9999924859968630  0.2673955139529198  0.3875190354429421   T   T   T
  0.3333255822559238  0.2673961530807816  0.3875247516890497   T   T   T
  0.6666593011148478  0.2673963348097956  0.3875247113900500   T   T   T
  0.1666593509488763  0.0129413555146058  0.3062096888660193   T   T   T
  0.3333297595185911  0.4990161018809403  0.3242659232556662   T   T   T
  0.4999903860558561  0.0129144957298521  0.3062056009483527   T   T   T
  0.6666533959739382  0.4990168172713894  0.3242658649110695   T   T   T
  0.6666533333333362  0.0292102729999968  0.2440902556956104   F   F   F
  0.8333209768869452  0.0129416733720191  0.3062097639165415   T   T   T
  0.9999916803287192  0.4990647886903901  0.3242623659651613   T   T   T
  0.9999866666666648  0.0292102729999968  0.2440902556956104   F   F   F
  0.3333200000000005  0.0292102729999968  0.2440902556956104   F   F   F
  0.1666667249341884  0.5159359579866774  0.2626619791044149   T   T   T
  0.4999884363863885  0.5159411824581497  0.2626638880666192   T   T   T
  0.8333099580340786  0.5159354025869121  0.2626619061170317   T   T   T
  0.8333356078400556  0.7427819402323834  0.4936477523751464   T   T   T
  0.8333347329820455  0.7846641987447001  0.5763622863995508   T   T   T
  0.8333333333333357  0.2424580579999969  0.5778519917205855   F   F   T
  0.8333262080082307  0.2868212177178080  0.4912645675551204   T   T   T
  0.1666580483103957  0.7427828249525135  0.4936477100166385   T   T   T
  0.1666635850788367  0.7846644445100210  0.5763622627981491   T   T   T
  0.3333230954238360  0.5061813694702977  0.5349738285583143   T   T   T
  0.1666666666666643  0.2424580579999969  0.5778519750618969   F   F   T
  0.1666656994109843  0.2868214218739169  0.4912645802019995   T   T   T
  0.4999967327578076  0.7428570917451296  0.4936507393914482   T   T   T
  0.4999991713267207  0.7846375126492404  0.5763625016752130   T   T   T
  0.6666722183114189  0.5061801597412767  0.5349738171856515   T   T   T
  0.5000000000000000  0.2424580579999969  0.5778482826754328   F   F   T
  0.4999958719822999  0.2868507781355447  0.4912669453693042   T   T   T
  0.9999976864091664  0.5062003029917008  0.5349760781242878   T   T   T
  0.3333183323762228  0.0217565371250927  0.5346429714297543   T   T   T
  0.6666769454834309  0.0217556956036589  0.5346429771432923   T   T   T
  0.9999976109265276  0.0217348963767847  0.5346377161246494   T   T   T
  0.9999928621753327  0.9922796256050788  0.3684641748695725   T   T   T
  0.9999942123333909  0.0377708685675557  0.4506139907984661   T   T   T
  0.9999948685359783  0.4923059922452850  0.4530535974557210   T   T   T
  0.9999933452964953  0.5376758034591234  0.3660328982444057   T   T   T
  0.3333214799652495  0.9922459467611588  0.3684731936281196   T   T   T
  0.3333290385756555  0.0377932451731695  0.4506091483557526   T   T   T
  0.4999944704197645  0.7565351424112450  0.4100551840866586   T   T   T
  0.3333365034805880  0.4923133821306607  0.4530520804805747   T   T   T
  0.3333293809209650  0.5376694920079288  0.3660346089620958   T   T   T
  0.6666650317893641  0.9922467432511226  0.3684730198993122   T   T   T
  0.6666594752988999  0.0377936328412289  0.4506092155720083   T   T   T
  0.8333414565730521  0.7565999386570610  0.4100549891023206   T   T   T
  0.6666539943293444  0.4923128029719521  0.4530520032010799   T   T   T
  0.6666574043985634  0.5376699714255011  0.3660346682278899   T   T   T
  0.1666472563247936  0.7565991453525527  0.4100549947333008   T   T   T
  0.4999926462779314  0.2733982709293201  0.4090457485010148   T   T   T
  0.8333382561348728  0.2734356047083750  0.4090434501095785   T   T   T
  0.1666468660451415  0.2734353640155476  0.4090434701488093   T   T   T
  0.1666547803346745  0.2441182699120859  0.2430906379221085   T   T   T
  0.1666582783796997  0.2877899476957140  0.3254133115249473   T   T   T
  0.1666603908478237  0.7431988954646727  0.3278718899391606   T   T   T
  0.1666533333333362  0.7867521920000016  0.2408304411421867   F   F   F
  0.4999884789574907  0.2441221215604727  0.2430930150822235   T   T   T
  0.4999918350669077  0.2877440810758785  0.3254125309231739   T   T   T
  0.6666621140538425  0.0071279586673327  0.2846097174581743   T   T   T
  0.4999916556964408  0.7431834078460753  0.3278710817185555   T   T   T
  0.4999866666666648  0.7867521920000016  0.2408304411421867   F   F   F
  0.8333210063529606  0.2441182269641402  0.2430903984339920   T   T   T
  0.8333250111379797  0.2877909116433273  0.3254132539446886   T   T   T
  0.9999899434381732  0.0071226783191634  0.2846107740734212   T   T   T
  0.8333226136671215  0.7431990779015649  0.3278719007290789   T   T   T
  0.8333200000000005  0.7867521920000016  0.2408304411421867   F   F   F
  0.3333184775852374  0.0071276869072960  0.2846096927829365   T   T   T
  0.6666488837605229  0.5249252174189820  0.2840583730303621   T   T   T
  0.9999885612143160  0.5249112247357317  0.2840550892030791   T   T   T
  0.3333283341500248  0.5249251505069736  0.2840584208003420   T   T   T
  0.6666488452710766  0.0156939763342834  0.2096287594258968   T   T   T
  0.9999880346385268  0.0156857421711010  0.2096283494656461   T   T   T
  0.3333271744733821  0.0156941017392995  0.2096287886088888   T   T   T
  0.9999991383047018  0.0170367948888313  0.6097514924032481   T   T   T
  0.3333401564713228  0.0170333375122098  0.6097527367071365   T   T   T
  0.6666573865125827  0.0170331591248996  0.6097527620133789   T   T   T
  0.1666509863782295  0.7405074827127365  0.2197539512518603   T   T   T
  0.4999867084899279  0.7405010426244161  0.2197541358798318   T   T   T
  0.8333222027640659  0.7405073901821737  0.2197539556011208   T   T   T
  0.8333354434856304  0.2906632508373050  0.5988708094582122   T   T   T
  0.1666630982589581  0.2906634251698961  0.5988707866245306   T   T   T
  0.4999988642183339  0.2906930080813268  0.5988660893130273   T   T   T
 


==> anc/POSCAR_supp_Fig2B.vasp <==
unknown system                          
   1.00000000000000     
     0.0000000000000000   -9.1199998857000004    0.0000000000000000
     5.8000001906999996    0.0000000000000000    0.0000000000000000
     0.0000000000000000    0.0000000000000000   49.2077082919882116
   Ga   O    H1.5    H.5 
    48    72     6     6
Selective dynamics
Direct
  0.8333215011643347  0.5147617534813449  0.6814151154087114   T   T   T
  0.0000000000000000  0.0000000000000000  0.7004846497188666   F   F   T
  0.1666740334963919  0.5147617786405192  0.6814151985431351   T   T   T
  0.3333333333333357  0.0000000000000000  0.7004859528523397   F   F   T
  0.3333329423265141  0.5307593226454728  0.6198634372653942   T   T   T
  0.4999977225340118  0.5147655426647759  0.6814232165022673   T   T   T
  0.6666666666666643  0.0000000000000000  0.7004859517172761   F   F   T
  0.6666604337722433  0.5307601944414415  0.6198634300410575   T   T   T
  0.9999984999995704  0.5307152855666430  0.6198660452331097   T   T   T
  0.8333294606140882  0.0165592477117755  0.6381259369863415   T   T   T
  0.1666640400141475  0.0165592139563771  0.6381259182918413   T   T   T
  0.4999966798804891  0.0165594703681222  0.6381196696142624   T   T   T
  0.9999932107088085  0.7617059470598377  0.5566931608169057   T   T   T
  0.1666446639334964  0.2472691994295175  0.5744864611708280   T   T   T
  0.3333146800431592  0.7617731117228246  0.5567045456125825   T   T   T
  0.4999934250629039  0.2473333128507633  0.5744837214877805   T   T   T
  0.4999911748688319  0.7800655965543015  0.4948948477650035   T   T   T
  0.6666712701320421  0.7617724344071419  0.5567045718578854   T   T   T
  0.8333420055646528  0.2472687545743213  0.5744866159868636   T   T   T
  0.8333200059890800  0.7801677153080036  0.4948881774758362   T   T   T
  0.1666627376684033  0.7801690520724591  0.4948880035345908   T   T   T
  0.9999907092092073  0.2663231533311503  0.5126091482581572   T   T   T
  0.3333149801481881  0.2662993874291928  0.5126105194596846   T   T   T
  0.6666667411302498  0.2662979365359988  0.5126105972798030   T   T   T
  0.1666655700933788  0.0124198584276769  0.4315844604939869   T   T   T
  0.3333265496609883  0.4985446808891680  0.4492787402691718   T   T   T
  0.4999899222632180  0.0124059203157714  0.4315911022305343   T   T   T
  0.6666532544905550  0.4985432220903334  0.4492788387561859   T   T   T
  0.6666475210619396  0.0312241300194529  0.3697219054925114   T   T   T
  0.8333147217148849  0.0124184504011069  0.4315845855779727   T   T   T
  0.9999900832894468  0.4985802804214288  0.4492803905444234   T   T   T
  0.9999886420459845  0.0311857836555518  0.3697237473418156   T   T   T
  0.3333302144439685  0.0312234228507435  0.3697218149762378   T   T   T
  0.1666570872839870  0.5169603630195212  0.3874767261021290   T   T   T
  0.4999890501586606  0.5169534789467534  0.3874713112710850   T   T   T
  0.8333202591625479  0.5169611695861605  0.3874767211187518   T   T   T
  0.3333164050997723  0.2624977988084041  0.3062099273983421   T   T   T
  0.4999877448807268  0.7486590194975093  0.3242525097102487   T   T   T
  0.6666517375204890  0.2624953112831179  0.3062098946156695   T   T   T
  0.8333240001270639  0.7486127851812583  0.3242552247903774   T   T   T
  0.8333133333333365  0.2789102730000010  0.2440902556956104   F   F   F
  0.9999844885051701  0.2624757245720275  0.3062056001132234   T   T   T
  0.1666496671219448  0.7486146663241939  0.3242552570607273   T   T   T
  0.1666466666666651  0.2789102730000010  0.2440902556956104   F   F   F
  0.4999800000000008  0.2789102730000010  0.2440902556956104   F   F   F
  0.3333139812061177  0.7656157297810537  0.2626572350791179   T   T   T
  0.6666650158892580  0.7656115524106468  0.2626561365961564   T   T   T
  0.9999871171724095  0.7656224712450381  0.2626574707366984   T   T   T
  0.8333343114102476  0.7420835861592536  0.6187645131777231   T   T   T
  0.8333251779827293  0.7846354630583718  0.7014604402704165   T   T   T
  0.8333333333333357  0.2424580579999969  0.7029666834539654   F   F   T
  0.8333414668918593  0.2861528108030313  0.6163770165752140   T   T   T
  0.1666600889478005  0.7420841304317136  0.6187644162516790   T   T   T
  0.1666729799287339  0.7846354344756534  0.7014605163344001   T   T   T
  0.3333489844960980  0.5058142424968608  0.6600884512777654   T   T   T
  0.1666666666666643  0.2424580579999969  0.7029667128229349   F   F   T
  0.1666496284023538  0.2861527692701173  0.6163769795139160   T   T   T
  0.4999964449713943  0.7421069107508487  0.6187557531732466   T   T   T
  0.4999990369566021  0.7846364339754430  0.7014670658537909   T   T   T
  0.6666461691766585  0.5058143424879447  0.6600884293247518   T   T   T
  0.5000000000000000  0.2424580579999969  0.7029715838479973   F   F   T
  0.4999951860490910  0.2861578124962705  0.6163735017364829   T   T   T
  0.9999979305915900  0.5057984753657294  0.6600895117270085   T   T   T
  0.3333421960803165  0.0213824158337772  0.6597467719997496   T   T   T
  0.6666514584425585  0.0213826146854075  0.6597467889014794   T   T   T
  0.9999971554175175  0.0213960921416998  0.6597491900210173   T   T   T
  0.9999910350634806  0.9911052045466917  0.4935490015117949   T   T   T
  0.9999935719882416  0.0368473464202594  0.5757356133357874   T   T   T
  0.9999940971248762  0.4913886423099285  0.5781633848438759   T   T   T
  0.9999908210056532  0.5368228543288325  0.4911720472339525   T   T   T
  0.3333371310246562  0.9910538494172059  0.4935563176046500   T   T   T
  0.3333252554314967  0.0369168905401338  0.5757405828367439   T   T   T
  0.4999930520578033  0.7556673392814020  0.5351991886306919   T   T   T
  0.3333060677181408  0.4913984274958807  0.5781646451371927   T   T   T
  0.3333231197944073  0.5367904089388489  0.4911716502679297   T   T   T
  0.6666464395492042  0.9910523984720143  0.4935564469322173   T   T   T
  0.6666612266121916  0.0369163337792315  0.5757405677075340   T   T   T
  0.8333150844405779  0.7556538687917325  0.5351916904530682   T   T   T
  0.6666826174662432  0.4913982487166493  0.5781647013376556   T   T   T
  0.6666578724210126  0.5367886811790541  0.4911716590276001   T   T   T
  0.1666713693914588  0.7556562137069633  0.5351915285900333   T   T   T
  0.4999909522431167  0.2722945351473456  0.5341368523789427   T   T   T
  0.8333331696616426  0.2722441403093399  0.5341387734167000   T   T   T
  0.1666492380273894  0.2722449143654728  0.5341386768039698   T   T   T
  0.1666629718991857  0.2417645334330203  0.3684455158684301   T   T   T
  0.1666566184925458  0.2876454087507767  0.4506296470311639   T   T   T
  0.1666570029617205  0.7418904972472617  0.4530079334946322   T   T   T
  0.1666551354484511  0.7873266424000107  0.3660206437965527   T   T   T
  0.4999888547014280  0.2418068112299352  0.3684337722373527   T   T   T
  0.4999896885852237  0.2876243506544398  0.4506332563976088   T   T   T
  0.6666413167748644  0.0064093919813786  0.4100545671895759   T   T   T
  0.4999900310457406  0.7418809922638658  0.4530109083951430   T   T   T
  0.4999881606139809  0.7873411588665604  0.3660203943227671   T   T   T
  0.8333153240772901  0.2417652032421174  0.3684454706058986   T   T   T
  0.8333244809034213  0.2876441826521301  0.4506296598923214   T   T   T
  0.9999898962814484  0.0063403050883650  0.4100551982819738   T   T   T
  0.8333230926113160  0.7418892434396582  0.4530080386464732   T   T   T
  0.8333204321303356  0.7873268913965319  0.3660205732938948   T   T   T
  0.3333390482278560  0.0064113531867918  0.4100544267464485   T   T   T
  0.6666430185324970  0.5230149043972219  0.4089831647691469   T   T   T
  0.9999885635181869  0.5229992540346942  0.4089846485678237   T   T   T
  0.3333348757790944  0.5230168046662129  0.4089830499356708   T   T   T
  0.3333142308881420  0.4937900036852412  0.2430894211720727   T   T   T
  0.3333222263489759  0.5373386265512394  0.3254136091686348   T   T   T
  0.3333184683097627  0.9927309194113363  0.3278629668183015   T   T   T
  0.3333133333333365  0.0364521919999987  0.2408304411421867   F   F   F
  0.6666502274715853  0.4937880935533627  0.2430885853153271   T   T   T
  0.6666524417707009  0.5373358295914770  0.3254136494542266   T   T   T
  0.8333122472464254  0.2566307375781847  0.2846078166845203   T   T   T
  0.6666558441640191  0.9927291897827217  0.3278629932599060   T   T   T
  0.6666466666666651  0.0364521919999987  0.2408304411421867   F   F   F
  0.9999815888230970  0.4937921685358333  0.2430909018789862   T   T   T
  0.9999877317968711  0.5372951003851725  0.3254145659194876   T   T   T
  0.1666564527184562  0.2566342808949997  0.2846077360454373   T   T   T
  0.9999867778055389  0.9927272425843512  0.3278632098769663   T   T   T
  0.9999800000000008  0.0364521919999987  0.2408304411421867   F   F   F
  0.4999841302097323  0.2566726498568244  0.2846083161368256   T   T   T
  0.8333273252438360  0.7744259627515291  0.2840526471862077   T   T   T
  0.1666465502313770  0.7744280992418382  0.2840527366487677   T   T   T
  0.4999898033849064  0.7744594399811930  0.2840501225790888   T   T   T
  0.8333253991995306  0.2653942980619775  0.2096275730385955   T   T   T
  0.1666395142071053  0.2653955592371986  0.2096276532760939   T   T   T
  0.4999819067136499  0.2653755890872773  0.2096272422357330   T   T   T
  0.9999992187977398  0.0168644002201859  0.7348566640786416   T   T   T
  0.3333144510983246  0.0168708899498782  0.7348587815779624   T   T   T
  0.6666845214615904  0.0168709944781895  0.7348587942692220   T   T   T
  0.3333157832219413  0.9901613376860112  0.2197550828146362   T   T   T
  0.6666447358151046  0.9901632974773236  0.2197550054938091   T   T   T
  0.9999807792821400  0.9901614434360795  0.2197550287098338   T   T   T
  0.8333428095171556  0.2906666946825212  0.7239842486852126   T   T   T
  0.1666553079149864  0.2906667817450028  0.7239842685483140   T   T   T
  0.4999996592194478  0.2906347843980086  0.7239901900589203   T   T   T


==> anc/POSCAR_supp_Fig4-5.vasp <==
unknown system                          
   1.00000000000000     
    -0.0000000000000294   -9.1732555116417132    0.0000000000000000
     5.8266254120194088    0.0000000000000187    0.0000000000000000
     0.0000000000000000    0.0000000000000000   49.2077082919882187
   Ga   O    H1.5    H.5    H    Pt
    36    57     3     3     6    32
Selective dynamics
Direct
  0.8308513468945264  0.5434893118352235  0.5542960794090561   T   T   T
  0.0026590227924572  0.9978535840847300  0.5745211821448351   T   T   T
  0.1713454162492951  0.5433782972347743  0.5538913640254179   T   T   T
  0.3447852008666175  0.0094574601731807  0.5731090797569465   T   T   T
  0.3353563690346846  0.5424360494482201  0.4932240773889447   T   T   T
  0.5017173390414271  0.5086716040908499  0.5547071271387480   T   T   T
  0.6591476451412035  0.0131839840551535  0.5757727063632601   T   T   T
  0.6680541983381545  0.5425075014299026  0.4933166284014234   T   T   T
  0.0008585805492558  0.5402452130788191  0.4933648047615549   T   T   T
  0.8351519193351962  0.0279887239556373  0.5121901594781519   T   T   T
  0.1666186822782549  0.0276429179449948  0.5114685930918696   T   T   T
  0.5033232744069380  0.0248873445813871  0.5121223784196260   T   T   T
  0.0010422828891947  0.7713845112479447  0.4305466460207228   T   T   T
  0.1674299150812786  0.2571563205531859  0.4482798070249032   T   T   T
  0.3343709316809438  0.7716817899507831  0.4306596827772964   T   T   T
  0.5013024632280789  0.2553142906578572  0.4486149526730756   T   T   T
  0.5008959962271859  0.7859560812148558  0.3690968940703101   T   T   T
  0.6679029847712101  0.7712190060432320  0.4306753861333092   T   T   T
  0.8348698387929829  0.2564467309211977  0.4483853592265845   T   T   T
  0.8341016244382260  0.7861892120536780  0.3690565033126347   T   T   T
  0.1676205925398548  0.7861838609929848  0.3690608251982042   T   T   T
  0.0009217293957491  0.2718611530559940  0.3867280086487312   T   T   T
  0.3346027213839236  0.2718539639722408  0.3868192406152389   T   T   T
  0.6674902317872409  0.2717692774024698  0.3868383921871725   T   T   T
  0.1670292306598569  0.0174111365163654  0.3059291012779752   T   T   T
  0.3338851447402789  0.5033936447224789  0.3238683052626570   T   T   T
  0.5003431128028808  0.0172567473222216  0.3059302693081207   T   T   T
  0.6671189337121177  0.5033369323173034  0.3238730178369167   T   T   T
  0.6666533333333362  0.0292102729999968  0.2440902556956104   F   F   F
  0.8336594713722292  0.0173893476113705  0.3059288965067282   T   T   T
  0.0005029091201649  0.5034467371871330  0.3238649261812085   T   T   T
  0.9999866666666648  0.0292102729999968  0.2440902556956104   F   F   F
  0.3333200000000005  0.0292102729999968  0.2440902556956104   F   F   F
  0.1669162074253450  0.5159484595983770  0.2625189297168404   T   T   T
  0.5002485967028676  0.5159275776796335  0.2625184036980528   T   T   T
  0.8335727980715362  0.5159489184283004  0.2625204701295161   T   T   T
  0.8362670756907846  0.7520572246208701  0.4929171834668793   T   T   T
  0.8330140178215615  0.8042034566417087  0.5757041484538661   T   T   T
  0.8200466515419080  0.2750438395636934  0.5763594707419486   T   T   T
  0.8366430468164978  0.2957020970833781  0.4901466779284931   T   T   T
  0.1663753027061006  0.7504575907737419  0.4927444758425494   T   T   T
  0.1729088351330788  0.8037590472569036  0.5754891992628757   T   T   T
  0.3346951963536000  0.5140248417250532  0.5328841891044434   T   T   T
  0.1789175754739958  0.2713553353837455  0.5758481303827807   T   T   T
  0.1658812468021083  0.2964121400034898  0.4899693659406310   T   T   T
  0.5017420990233035  0.7522034764890506  0.4922218573563555   T   T   T
  0.5006851411359889  0.7813339260766838  0.5735845890881635   T   T   T
  0.6683771483259733  0.5145092867656800  0.5329619191165875   T   T   T
  0.5001705463553847  0.2379532730234573  0.5737885039433834   T   T   T
  0.5016675773927588  0.2947400665992532  0.4900617276211392   T   T   T
  0.0009396865105842  0.5222308726490894  0.5342205271978955   T   T   T
  0.3327175323518645  0.0269571657839052  0.5326593429616793   T   T   T
  0.6701118687536649  0.0268546625557349  0.5335593756782302   T   T   T
  0.0023643544974590  0.0362574934807114  0.5342764410365461   T   T   T
  0.0009060885762793  0.9953841567027197  0.3680541217737172   T   T   T
  0.0012727463503310  0.0475327070644411  0.4492503506711074   T   T   T
  0.0009599922276138  0.5012243959914713  0.4518940658896682   T   T   T
  0.0007523587825631  0.5421663636438367  0.3653741943313662   T   T   T
  0.3344011328492016  0.9954863343331368  0.3681030366261453   T   T   T
  0.3338821054799723  0.0479176091331794  0.4493784457882839   T   T   T
  0.5011241496137870  0.7625544060749050  0.4093606154585174   T   T   T
  0.3341036668080832  0.5012507603638667  0.4520864877737765   T   T   T
  0.3342631145813186  0.5420131085100337  0.3654102554410557   T   T   T
  0.6674041987781436  0.9955232746719176  0.3680884304616114   T   T   T
  0.6683740753883498  0.0475743658208643  0.4493705804435066   T   T   T
  0.8342455834285190  0.7625462847202513  0.4092440080593747   T   T   T
  0.6687632240947678  0.5010127258236494  0.4521144243041704   T   T   T
  0.6672698253549498  0.5419372416431401  0.3654134110172578   T   T   T
  0.1678932145191041  0.7625653064700160  0.4092597262504754   T   T   T
  0.5010225702026290  0.2805477731748169  0.4082975360893926   T   T   T
  0.8343825239736518  0.2804575816617714  0.4081313975147225   T   T   T
  0.1676429376207551  0.2807314955460996  0.4080972603621618   T   T   T
  0.1667469224078388  0.2426787030048558  0.2433177225765633   T   T   T
  0.1671481636813468  0.2935034522369619  0.3247856590122851   T   T   T
  0.1673652616549859  0.7476437261811455  0.3274873623802677   T   T   T
  0.1666533333333362  0.7867521920000016  0.2408304411421867   F   F   F
  0.5000898745437894  0.2426779704602779  0.2433129589592795   T   T   T
  0.5004521032281914  0.2933853087659060  0.3247741838359062   T   T   T
  0.6669894089586563  0.0085939238563242  0.2844803750838807   T   T   T
  0.5006044760770081  0.7475259399578178  0.3274825002631800   T   T   T
  0.4999866666666648  0.7867521920000016  0.2408304411421867   F   F   F
  0.8334311924570983  0.2426811675548208  0.2433185748738467   T   T   T
  0.8337948487712410  0.2934797198778583  0.3247851443101055   T   T   T
  0.0003247687509642  0.0086089905406936  0.2844877326231696   T   T   T
  0.8338453888796948  0.7476161210437482  0.3274851640911507   T   T   T
  0.8333200000000005  0.7867521920000016  0.2408304411421867   F   F   F
  0.3336584549113581  0.0085972803187815  0.2844806038605867   T   T   T
  0.6669293411398485  0.5275210864329125  0.2837681555869693   T   T   T
  0.0002655858475222  0.5275827814400245  0.2837702395199031   T   T   T
  0.3335977168519548  0.5275303297482807  0.2837659950385358   T   T   T
  0.0020580255141027  0.1217198275494198  0.6106066458295274   T   T   T
  0.3611721756660913  0.0406452471110015  0.6147918215607575   T   T   T
  0.6406485204921637  0.0142272128105532  0.6160045273236818   T   T   T
  0.6667565051535291  0.0169716045059829  0.2097426793696897   T   T   T
  0.0000728870238262  0.0169719862296418  0.2097424487467592   T   T   T
  0.3333953777943179  0.0169689398966426  0.2097426789387384   T   T   T
  0.1667008992170977  0.7419612626707774  0.2197827813242128   T   T   T
  0.5000397862300687  0.7419581723117545  0.2197829840881838   T   T   T
  0.8333771908320955  0.7419535649591964  0.2197830103653757   T   T   T
  0.9643616109096271  0.0181436349471511  0.6245454912032926   T   T   T
  0.3141580426237383  0.9190345469551460  0.6253688757663838   T   T   T
  0.6691550402605415  0.8604938375863966  0.6218916656211491   T   T   T
  0.8580241998094564  0.2815512500738677  0.5954607685138740   T   T   T
  0.1604195462673914  0.2898038662277287  0.5955581582117091   T   T   T
  0.4756349591730000  0.0277191419925202  0.6177478260855906   T   T   T
  0.9021961965270506  0.7978402219784329  0.6776781944703174   T   T   T
  0.4020045378971133  0.7969763313657126  0.6781655679853387   T   T   T
  0.6522942265697083  0.0504491631008435  0.6768334759239423   T   T   T
  0.6523793957642923  0.5491441986617787  0.6776944318985940   T   T   T
  0.4016288641474830  0.3001206267723973  0.6780070850632285   T   T   T
  0.9024264777238571  0.3007466884266776  0.6777803567623977   T   T   T
  0.1520380388695415  0.5491439744674622  0.6779668969182637   T   T   T
  0.1517546562332655  0.0484680312712342  0.6780234279514161   T   T   T
  0.0804429706743619  0.7978231767711890  0.7249176604925935   T   T   T
  0.5810042619174638  0.7990509280450553  0.7245251202617098   T   T   T
  0.8305942827753441  0.0479370295678478  0.7244582813554814   T   T   T
  0.8305346449117295  0.5476398903123538  0.7247746766167680   T   T   T
  0.5809165320225773  0.2966317775382450  0.7245537967128826   T   T   T
  0.0805354980684569  0.2978059872273420  0.7249465201671796   T   T   T
  0.3307043296816445  0.5473788890968123  0.7250387394429367   T   T   T
  0.3303891769570271  0.0479778814872631  0.7249158181029145   T   T   T
  0.2558272084469877  0.7967605683085495  0.7713159563629546   T   T   T
  0.7558079228709857  0.7969542037933479  0.7710380112246327   T   T   T
  0.0055046969816885  0.0466488166012411  0.7712149112581130   T   T   T
  0.0056248040776268  0.5468482443149583  0.7712781960351336   T   T   T
  0.7556716151296001  0.2962790210346213  0.7710846325080567   T   T   T
  0.2557159918718526  0.2967066267806899  0.7713732551240398   T   T   T
  0.5061417623438089  0.5467123086837660  0.7710691826177651   T   T   T
  0.5058379747068074  0.0465628088474617  0.7711602720100217   T   T   T
  0.4341711451308115  0.7954245530312107  0.8181567919076613   T   T   T
  0.9340190053271300  0.7957475800931419  0.8181752549429149   T   T   T
  0.1841380107778718  0.0455399160194503  0.8182463364121944   T   T   T
  0.1840057020071484  0.5458710452526816  0.8182582187886283   T   T   T
  0.9340159457654522  0.2956582992491619  0.8181460399165417   T   T   T
  0.4342007820081619  0.2959137037569093  0.8181503537871748   T   T   T
  0.6840889088705140  0.5458571573449476  0.8180207155238008   T   T   T
  0.6841186333907032  0.0454775115812822  0.8180652308682141   T   T   T
 

==> anc/POSCAR_supp_Fig6-7.vasp <==
unknown system                          
   1.00000000000000     
     2.4645016067722985  -11.9768953920202357    0.0000000000000000
     6.9353062468672837    2.9967080821493850    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   44.8640496412939171
   Ga   O    Pt   H.75 
    44    72    52    16
Selective dynamics
Direct
  0.9760262809438061  0.7925361493794085  0.4409421554330564   T   T   T
  0.9710537110650037  0.7540009603606279  0.5078577699967113   T   T   T
  0.8915422370565764  0.1083117902996804  0.4841094732097844   T   T   T
  0.0650049459944739  0.4494828006544793  0.4885839167263057   T   T   T
  0.0320672842506511  0.2422915476830454  0.3349741959380168   T   T   T
  0.0331778877207682  0.2473292739147581  0.4178790308755538   T   T   T
  0.9465801355152195  0.5586814802089108  0.3766399795865283   T   T   T
  0.1183034308831665  0.9295734899900197  0.3758810377628450   T   T   T
  0.0898167006413004  0.7124245688273945  0.3110030829610224   T   T   T
  0.0039711687595059  0.0246840359880665  0.2705131495599105   T   T   T
  0.9257372731081119  0.3930198804023917  0.2690310910643277   T   T   T
  0.2257057830533284  0.7810386980699633  0.4429056201291743   T   T   T
  0.2280951958614921  0.7961436762552481  0.5273152287556258   T   T   T
  0.1419103644812196  0.1033486315514054  0.4836996006351768   T   T   T
  0.3056083116297827  0.4467195305792657  0.4876003645849778   T   T   T
  0.2813552598111286  0.2427512460734818  0.3344240235782721   T   T   T
  0.2827833542642466  0.2454720618743593  0.4173504481934458   T   T   T
  0.1969390306371039  0.5609723946293599  0.3771709208746898   T   T   T
  0.3675520569574786  0.9305805508221994  0.3758267320651569   T   T   T
  0.3395481976256320  0.7133811286146496  0.3114000096954470   T   T   T
  0.2539133185266564  0.0229964711298010  0.2697347676420065   T   T   T
  0.1730103450628349  0.3952134524107649  0.2689433588289702   T   T   T
  0.4764478804728327  0.7944275192309291  0.4404615204335016   T   T   T
  0.4749488041528096  0.7560932193586822  0.5066318521185451   T   T   T
  0.3922333087041778  0.1096631326480306  0.4832141974294899   T   T   T
  0.5657834437122773  0.4484688925247013  0.4880031108795180   T   T   T
  0.5322192721824806  0.2428773002480114  0.3349001207409898   T   T   T
  0.5334378174692418  0.2477761274174739  0.4175794144255960   T   T   T
  0.4466859069122009  0.5592233335318681  0.3763483194013233   T   T   T
  0.6187585457948188  0.9300175657937118  0.3757853866719643   T   T   T
  0.5899000694402403  0.7125407085877384  0.3109191889248706   T   T   T
  0.5040300483973894  0.0248357861468378  0.2704794853123218   T   T   T
  0.4257489588786285  0.3930312225348729  0.2689934302997514   T   T   T
  0.7254218119000058  0.7777767393327579  0.4429975322153723   T   T   T
  0.7278626344943788  0.7990160604583068  0.5293608653979831   T   T   T
  0.6424613394175509  0.1022527408322560  0.4840411869016705   T   T   T
  0.8043665889543661  0.4485065690944907  0.4881834073435414   T   T   T
  0.7816190503476719  0.2428865910979781  0.3345016720150156   T   T   T
  0.7827710854344900  0.2451916553369955  0.4179753907916606   T   T   T
  0.6971965591862670  0.5608742492341605  0.3772167734552241   T   T   T
  0.8674734288337334  0.9302338212046450  0.3761303068233204   T   T   T
  0.8395591916870728  0.7133387091040575  0.3115378043421586   T   T   T
  0.7539892357320142  0.0229836362206370  0.2697492638887411   T   T   T
  0.6730714166743255  0.3952817803774664  0.2689430963436408   T   T   T
  0.1161246750308393  0.9059599783334491  0.4539887033843044   T   T   T
  0.0317260645344746  0.2361864571711010  0.4594029423239547   T   T   T
  0.0031341554382678  0.9982953963603052  0.5051770325242870   T   T   T
  0.0882948941258448  0.6493386476937530  0.5197897735666359   T   T   T
  0.9527862879099089  0.6064788457541681  0.4702826471261190   T   T   T
  0.9206524671640892  0.3342621678870756  0.5064071312955321   T   T   T
  0.9216151712697283  0.3608582846292805  0.3478179738390850   T   T   T
  0.0878189887009029  0.6907727448250895  0.3531802423825923   T   T   T
  0.0607125047199588  0.4759736006813142  0.4008100174984435   T   T   T
  0.8940191851489132  0.1325419734849973  0.4038979467775405   T   T   T
  0.0034805118459929  0.0161072721086271  0.3527399444908355   T   T   T
  0.9765892035200352  0.7974363525523529  0.3993845044635407   T   T   T
  0.9784825606352356  0.8278604850818283  0.2413850356828107   F   F   F
  0.8948638357587981  0.1589106860703566  0.2469295757646321   F   F   F
  0.1181275087874596  0.9402271163215445  0.2939064309392592   T   T   T
  0.9497791739598185  0.6000082751833204  0.2967377803851932   T   T   T
  0.0605095209533175  0.4840761676265188  0.2459368036892045   F   F   F
  0.0334628143760014  0.2628062484778084  0.2930260288277893   T   T   T
  0.3661606637344619  0.9093128084272877  0.4535988247124152   T   T   T
  0.2830759639889351  0.2356120713939376  0.4588249364139401   T   T   T
  0.2544801446947815  0.9946290868690468  0.5033114086891075   T   T   T
  0.3381842598270524  0.6521480572507201  0.5240758627622171   T   T   T
  0.2013273735913756  0.5726017710321614  0.4656787772702273   T   T   T
  0.1704591901917851  0.3233975854125219  0.5069873962065827   T   T   T
  0.1717340172697845  0.3604452159319607  0.3483632490042012   T   T   T
  0.3378922672461826  0.6915035934530351  0.3533341958078324   T   T   T
  0.3121891739904044  0.4753568651815598  0.4005981872523208   T   T   T
  0.1430565960798589  0.1324485648981835  0.4037186837047173   T   T   T
  0.2536391768215296  0.0169372652683677  0.3525600688929131   T   T   T
  0.2267268604171164  0.7978845339322547  0.4000554464257533   T   T   T
  0.2284825606352356  0.8278604850818283  0.2413850356828107   F   F   F
  0.1448638357587981  0.1589106860703566  0.2469295757646321   F   F   F
  0.3677436757586818  0.9396513874218542  0.2937957338368946   T   T   T
  0.2006842800049000  0.5965463695198210  0.2974782229901294   T   T   T
  0.3105095209533175  0.4840761676265188  0.2459368036892045   F   F   F
  0.2835539006346153  0.2643108019569382  0.2925720160712686   T   T   T
  0.6161849614665229  0.9029026623206136  0.4546431681121987   T   T   T
  0.5317857664434982  0.2343180525041291  0.4590015186265788   T   T   T
  0.5019495901874222  0.0000627087769587  0.5051923898639075   T   T   T
  0.5902725631288348  0.6499639579493461  0.5182985724163416   T   T   T
  0.4499535712858957  0.6082872458003763  0.4698063988170347   T   T   T
  0.4207151498843018  0.3347950355616689  0.5053727180749448   T   T   T
  0.4214224249168197  0.3611089239042542  0.3476260682325858   T   T   T
  0.5880346928533768  0.6911366902646137  0.3530602481094078   T   T   T
  0.5603629719712160  0.4759940935426599  0.4004989097607137   T   T   T
  0.3942931571752410  0.1336671715240314  0.4033730273603169   T   T   T
  0.5039428306103417  0.0167048387917390  0.3526256321969825   T   T   T
  0.4770851634814690  0.7981904573922805  0.3990760488941376   T   T   T
  0.4784825606352356  0.8278604850818283  0.2413850356828107   F   F   F
  0.3948638357587981  0.1589106860703566  0.2469295757646321   F   F   F
  0.6181701950402001  0.9403950369571490  0.2938749235234823   T   T   T
  0.4498322107088697  0.6001932104839511  0.2966444011467999   T   T   T
  0.5605095209533175  0.4840761676265188  0.2459368036892045   F   F   F
  0.5335372113094579  0.2630295541672325  0.2929752182524865   T   T   T
  0.8651942820472343  0.9057387719432768  0.4544345314899658   T   T   T
  0.7842200551875962  0.2336394106973216  0.4595044986481511   T   T   T
  0.7540868383291155  0.9960308743988122  0.5046550584448184   T   T   T
  0.8285915624411899  0.6460802172060767  0.5206189420237308   T   T   T
  0.6989149765799993  0.5620642321208322  0.4636036461629232   T   T   T
  0.6688569638716331  0.3209340956651658  0.5070996324653976   T   T   T
  0.6718468182336821  0.3603266433405636  0.3483997413335160   T   T   T
  0.8378807484898587  0.6910480973421969  0.3534771971966890   T   T   T
  0.8120338033712073  0.4739530478952716  0.4007193041677937   T   T   T
  0.6434411907488382  0.1312722401937805  0.4040321332020795   T   T   T
  0.7541454572707522  0.0170824848260906  0.3526427833636347   T   T   T
  0.7266763444003530  0.7977014904793194  0.4001271264795889   T   T   T
  0.7284825606352356  0.8278604850818283  0.2413850356828107   F   F   F
  0.6448638357587981  0.1589106860703566  0.2469295757646321   F   F   F
  0.8677201249783550  0.9393930019816707  0.2938228975731221   T   T   T
  0.7008182190529837  0.5965337291572155  0.2974857408532969   T   T   T
  0.8105095209533175  0.4840761676265188  0.2459368036892045   F   F   F
  0.7836790063367687  0.2642854107588519  0.2926214516705912   T   T   T
  0.4622337947723878  0.0408987349690335  0.5773409671887819   T   T   T
  0.1515078391498150  0.4908233702301033  0.5786415272503191   T   T   T
  0.5388534475998270  0.4211292508082778  0.5771145135802556   T   T   T
  0.3082199672511976  0.2658895873306548  0.5776209138976114   T   T   T
  0.3815626575469651  0.6487115686000848  0.5756834561270807   T   T   T
  0.7745604745424401  0.5732249789950217  0.5769284446215863   T   T   T
  0.6165894939627208  0.8142375760541114  0.5779118731362871   T   T   T
  0.0032763625511194  0.7327336030478904  0.5790858591476180   T   T   T
  0.8475508890135117  0.9636104946198927  0.5770128622359110   T   T   T
  0.2314251326304415  0.8886659287266596  0.5795667970710028   T   T   T
  0.0764806901730850  0.1131154904951970  0.5779367698490034   T   T   T
  0.6933011198276660  0.1957957858246644  0.5765489374581279   T   T   T
  0.9243640623428320  0.3412165116134105  0.5766254116448692   T   T   T
  0.3340715987376370  0.0682211936282826  0.6290370346338321   T   T   T
  0.0236392077099836  0.5239872610170053  0.6289980874413459   T   T   T
  0.4092435042600897  0.4533386315273376  0.6275225588921884   T   T   T
  0.1787398427896889  0.2945124192100934  0.6289353574078618   T   T   T
  0.2544093316482474  0.6790222934644348  0.6288655375484922   T   T   T
  0.6413249088261281  0.6038613503652286  0.6274317795528290   T   T   T
  0.4836278913092045  0.8322000968489931  0.6273179122435408   T   T   T
  0.8709709054612347  0.7596801368417090  0.6284781428226083   T   T   T
  0.7162701018048736  0.9911181589803704  0.6279224188198924   T   T   T
  0.1012224565007358  0.9121765044546777  0.6297332175394814   T   T   T
  0.9473673990500586  0.1424839868585082  0.6285692728041994   T   T   T
  0.5629570815861484  0.2209194039023785  0.6279370704233997   T   T   T
  0.7942169073705045  0.3742341492036800  0.6278759214201699   T   T   T
  0.2028276946344434  0.0925551713898400  0.6787247667105873   T   T   T
  0.8943012011022873  0.5540279391326877  0.6782929094441315   T   T   T
  0.2802705935311565  0.4766075982702276  0.6784687627585697   T   T   T
  0.0489933441076289  0.3221950952673041  0.6788720941207558   T   T   T
  0.1249992358651184  0.7065176704694096  0.6788615499635284   T   T   T
  0.5101999851274570  0.6326247767289956  0.6773829308894719   T   T   T
  0.3555967469538288  0.8620714627360826  0.6783537549730454   T   T   T
  0.7397632070188678  0.7851142822563446  0.6776215807365915   T   T   T
  0.5851647756502132  0.0159187811485211  0.6775587791344648   T   T   T
  0.9701523716136720  0.9391697490062825  0.6789493759889993   T   T   T
  0.8167302332521302  0.1694125702253757  0.6779314992064087   T   T   T
  0.4342904496242355  0.2499793777064596  0.6783811761376626   T   T   T
  0.6640189316027829  0.4005047915389923  0.6777939356629474   T   T   T
  0.0718439294359783  0.1184691768540489  0.7295286742685221   T   T   T
  0.7636601225428521  0.5812966881694877  0.7286877081083745   T   T   T
  0.1489861632578808  0.5038839931886088  0.7293851986251241   T   T   T
  0.9172529619777521  0.3488964436613955  0.7289278965734169   T   T   T
  0.9943414044627659  0.7338076894285592  0.7293585369359761   T   T   T
  0.3798410788597053  0.6579750910336344  0.7288870707223438   T   T   T
  0.2254879020615590  0.8887935343418008  0.7294614306619920   T   T   T
  0.6102549483186763  0.8122522400202286  0.7285017729875136   T   T   T
  0.4567249909859115  0.0418898547154143  0.7288767038894832   T   T   T
  0.8398575381108770  0.9649894042899163  0.7290405090967980   T   T   T
  0.6869895471335639  0.1961062787088608  0.7286537722760400   T   T   T
  0.3028031940787628  0.2726122263456574  0.7292380365191775   T   T   T
  0.5340806185542206  0.4287026892418737  0.7286984418794944   T   T   T
  0.9222125525352070  0.7158082791829230  0.2482353188788196   T   T   T
  0.9427576264713906  0.8676940926958281  0.2230762220607261   T   T   T
  0.8959045858325183  0.1640921050083293  0.2246355730059477   T   T   T
  0.0703229778093757  0.6195639437085561  0.2443202079328515   T   T   T
  0.1520171433612632  0.8146677509179554  0.2321989941761871   T   T   T
  0.2559242549774510  0.7104383017983764  0.2441411453934990   T   T   T
  0.1408995848131767  0.1637631887640794  0.2246554628432520   T   T   T
  0.3059316077415275  0.4459066717948588  0.2245271246617406   T   T   T
  0.4425969842301924  0.8675172281720265  0.2230881360020760   T   T   T
  0.4223405667380504  0.7157637798418435  0.2482697415243109   T   T   T
  0.3959370775660247  0.1641759249076244  0.2246357561802270   T   T   T
  0.5703125683148329  0.6195272356030657  0.2442602135168102   T   T   T
  0.6520163172595517  0.8147721875136966  0.2322045778292861   T   T   T
  0.7558865036695011  0.7104135936768259  0.2441442403467917   T   T   T
  0.6410140662880153  0.1638824215130299  0.2246546274817476   T   T   T
  0.8059839626682361  0.4456659929402420  0.2245389108718072   T   T   T


==> anc/POSCAR_supp_Fig8-9.vasp <==
unknown system                          
   1.00000000000000     
     0.6161254016930687   -2.9942238480050598    0.0000000000000000
    14.4867378954276607    2.9991923162937137    0.0000000000000000
    -0.0000000000000019   -0.0000000000000004   49.8400918615837298
   Ga   O    Pt   H.75 
    30    48    30     8
Selective dynamics
Direct
  0.4945114553563812  0.3926138173733733  0.4955048062622467   T   T   T
  0.4712512889839289  0.3927465470476221  0.5732986670728053   T   T   T
  0.5072787940827723  0.0526064489276905  0.5328230841465071   T   T   T
  0.9818788247330943  0.2374632385912818  0.5328459603310094   T   T   T
  0.9984317509166232  0.1241153573201998  0.3989092273939860   T   T   T
  0.9926768680969573  0.1262637579350567  0.4740045993682855   T   T   T
  0.4982813194564955  0.2826293360122776  0.4368055656879690   T   T   T
  0.0031440114705106  0.4680074337922946  0.4363548819687040   T   T   T
  0.0009893281965532  0.3562015655327713  0.3023920981717012   T   T   T
  0.0008091784571036  0.3586339795808939  0.3778950876974392   T   T   T
  0.9998597060260934  0.0144503347293607  0.3403221845242115   T   T   T
  0.5002309500533642  0.2002977049525754  0.3400689679550055   T   T   T
  0.5009132766926072  0.0913403234864774  0.2815010118927006   T   T   T
  0.9966929245808913  0.2469179431613000  0.2442976761473759   T   T   T
  0.5004312616202427  0.4302941323062015  0.2429602814692444   T   T   T
  0.0077856451741170  0.8925654052676819  0.4955148962151270   T   T   T
  0.0319309736516047  0.8927831816317209  0.5732596519896589   T   T   T
  0.9954658894010606  0.5525087599721559  0.5328596785689186   T   T   T
  0.5207814203198922  0.7373645219049365  0.5328510379145399   T   T   T
  0.5026236374959012  0.6241304160884269  0.3989125824596371   T   T   T
  0.5093234013744450  0.6262429692008027  0.4740253986729712   T   T   T
  0.0035054645057429  0.7826041349622344  0.4368203398117174   T   T   T
  0.4980010829948753  0.9679877404503330  0.4363570882549439   T   T   T
  0.4991938810176180  0.8562025495022851  0.3023914923779074   T   T   T
  0.5001052911860242  0.8586345542973817  0.3779038598937134   T   T   T
  0.5009891245728966  0.5144619292952086  0.3403206712510496   T   T   T
  0.9999720241105905  0.7003100011619168  0.3400721664961424   T   T   T
  0.9993006981548831  0.5913412620319960  0.2815002105164552   T   T   T
  0.5032965108322927  0.7469128423025069  0.2442996742581229   T   T   T
  0.9993548462779316  0.9302911021975788  0.2429571133244082   T   T   T
  0.9949169852028703  0.4503981232690961  0.5081830884404752   T   T   T
  0.9883972873514608  0.1153540570335565  0.5117395584101914   T   T   T
  0.0188914927394563  0.0104616306038210  0.5562644405603834   T   T   T
  0.9683282300008571  0.3380292611891420  0.5583336592319341   T   T   T
  0.4851936227318348  0.2793919126950470  0.5112339981470484   T   T   T
  0.4661019361099576  0.1710526059605755  0.5525700587111189   T   T   T
  0.4987342620942670  0.1824271795942991  0.4109571069873823   T   T   T
  0.0004686236095495  0.3489172483454794  0.4158307421981675   T   T   T
  0.9972418569788104  0.2386832186513601  0.4576453421310589   T   T   T
  0.4927976174175512  0.0674891139586222  0.4621951545018064   T   T   T
  0.9976186753717258  0.0115435938919575  0.4153502904980968   T   T   T
  0.5001839839394506  0.4021081918047571  0.4576428469067366   T   T   T
  0.5012526702948605  0.4158919598730293  0.3140724117696863   T   T   T
  0.5000664414131819  0.0807135159006975  0.3192730621640294   T   T   T
  0.0010281282285050  0.4708405490230376  0.3613125217265605   T   T   T
  0.5004972109033474  0.3001705914601231  0.3660259790287768   T   T   T
  0.0004432664067835  0.2446538344091778  0.3193969663800544   T   T   T
  0.9998475319896087  0.1336926644230445  0.3610293966632980   T   T   T
  0.0000000000000000  0.1450163395647124  0.2188326013355208   F   F   F
  0.5000000000000000  0.3101006029347957  0.2238728249154818   F   F   F
  0.4997227240525959  0.2049855590461434  0.2660715151006201   T   T   T
  0.0006260679449070  0.0361323582111268  0.2678066061892181   T   T   T
  0.0000000000000142  0.4726031680146860  0.2229054197245972   F   F   F
  0.0011970706260556  0.3666732537003696  0.2647396564051618   T   T   T
  0.5079711868337142  0.9503779413808857  0.5081938460281989   T   T   T
  0.5142156952708987  0.6153092138423233  0.5117623926979320   T   T   T
  0.4840560579565150  0.5103325747123790  0.5562597782772869   T   T   T
  0.5343207935556507  0.8380747607638241  0.5582990437372217   T   T   T
  0.0174693280937745  0.7793384026426580  0.5112428689566144   T   T   T
  0.0368336330034182  0.6709945578065728  0.5526065691998383   T   T   T
  0.0029322093774837  0.6824300273711188  0.4109655249554862   T   T   T
  0.5007462787218842  0.8489071535277262  0.4158404810595471   T   T   T
  0.5044651558900171  0.7386648153111466  0.4576600170571794   T   T   T
  0.0085810544419402  0.5674990961494260  0.4621992024353574   T   T   T
  0.5036245557413395  0.5115559764931135  0.4153463985168813   T   T   T
  0.0016326947109775  0.9020872419215067  0.4576540065342982   T   T   T
  0.9995515425532702  0.9158884452207943  0.3140729353175189   T   T   T
  0.0003061575025711  0.5807248908886109  0.3192733632828322   T   T   T
  0.4997140355312055  0.9708337854816875  0.3613169592508925   T   T   T
  0.9998023972279029  0.8001708833989838  0.3660339744013541   T   T   T
  0.4998742299160597  0.7446622965052043  0.3194022782357777   T   T   T
  0.5009322302096280  0.6337009988169839  0.3610318720155874   T   T   T
  0.5000000000000071  0.6450163395647124  0.2188326013355208   F   F   F
  0.0000000000000071  0.8101006029347957  0.2238728249154818   F   F   F
  0.0002539986342214  0.7049851798984008  0.2660735467406141   T   T   T
  0.4990361463472937  0.5361239897748007  0.2678091366812936   T   T   T
  0.5000000000000142  0.9726031680146860  0.2229054197245972   F   F   F
  0.4990325700589793  0.8666676253785184  0.2647407299631439   T   T   T
  0.2433212101234759  0.6231136278933249  0.5903743171289477   T   T   T
  0.2579631869956032  0.1230768429429006  0.5903013386946583   T   T   T
  0.7753933780330229  0.7473531170159120  0.6158383418474926   T   T   T
  0.7251467540615479  0.2469984305469239  0.6159650577402616   T   T   T
  0.2607997859256983  0.8994085483680152  0.6207761907525224   T   T   T
  0.2407837368324621  0.3991780074003941  0.6208090143186595   T   T   T
  0.7739559505860782  0.0508664416480684  0.6290935301650862   T   T   T
  0.7274538798199828  0.5506741962578374  0.6291504850592915   T   T   T
  0.2488455472465532  0.1782910025090700  0.6577102638214640   T   T   T
  0.2517409561284083  0.6784579314253065  0.6575427643183787   T   T   T
  0.7458117127676971  0.3330602464570589  0.6650708309277462   T   T   T
  0.7549959050558641  0.8331725430826538  0.6649990808269663   T   T   T
  0.2452601232938534  0.4869625884577147  0.6719106740347272   T   T   T
  0.2553979173392804  0.9871398672424903  0.6718340754721481   T   T   T
  0.7453929761599056  0.6156989539300426  0.6983681402961750   T   T   T
  0.7549516083914725  0.1154509034390330  0.6985465485420548   T   T   T
  0.2505217817249985  0.7675615469286257  0.7082100778047007   T   T   T
  0.2495751002228985  0.2674335205436691  0.7083097037701407   T   T   T
  0.7467036631198170  0.9208010755089404  0.7138847414845131   T   T   T
  0.7532604516889592  0.4206473525675207  0.7139802269293867   T   T   T
  0.2517988151674189  0.0528221248361476  0.7385687590842878   T   T   T
  0.2481506260109612  0.5531486181413428  0.7383972151365228   T   T   T
  0.7499136512011049  0.2077881086586686  0.7511161609018515   T   T   T
  0.7499575603680881  0.7079666364813022  0.7510105458135072   T   T   T
  0.2531125279029141  0.3577187703229612  0.7577941447488854   T   T   T
  0.2464589225560232  0.8579099862574608  0.7577084043895468   T   T   T
  0.7526585894261331  0.4878178593225257  0.7788707459971391   T   T   T
  0.7469833434002169  0.9875791857984311  0.7790459547716893   T   T   T
  0.2521765855454134  0.6336990497391355  0.7896168394374286   T   T   T
  0.2480320510117906  0.1335266129598125  0.7897252980058553   T   T   T
  0.0200077014614095  0.0927545761246407  0.2320889798031232   T   T   T
  0.2945289480799218  0.1498926414583295  0.2095584038989529   T   T   T
  0.5062924539885003  0.3169092147957073  0.2038378935853657   T   T   T
  0.9743214281348855  0.5299957877078540  0.2123147530575764   T   T   T
  0.4797133292701616  0.5927206509730496  0.2320776617247375   T   T   T
  0.2055169549154883  0.6498298140893795  0.2095556697515448   T   T   T
  0.9932655106105841  0.8168835398884227  0.2038377202626265   T   T   T
  0.5264130041936994  0.0300951265931246  0.2123589848915373   T   T   T
 
